Pinning of Diffusional Patterns by Non-Uniform Curvature

Diffusion-driven patterns appear on curved surfaces in many settings, initiated by unstable modes of an underlying Laplacian operator. On a flat surface or perfect sphere, the patterns are degenerate, reflecting translational/rotational symmetry. Deformations, e.g. by a bulge or indentation, break symmetry and can pin a pattern. We adapt methods of conformal mapping and perturbation theory to examine how curvature inhomogeneities select and pin patterns, and confirm the results numerically. The theory provides an analogy to quantum mechanics in a geometry-dependent potential and yields intuitive implications for cell membranes, tissues, thin films, and noise-induced quasipatterns.

==> anc/README_re_zip_mph.sh <==
#!/bin/sh

# The arxiv upload process unzips COMSOL's .mph files, so in order to
# open the COMSOL models, you must re-zip the contents of the .mph
# directories.  You can run these commands manually, or just run this
# shell script by:
#
#       ./README_re_zip_mph.sh

zip -r cylinder_gaussian_deformation.mph cylinder_gaussian_deformation.mph-files
zip -r deformed_sphere.mph deformed_sphere.mph-files
zip -r periodic-cylinder-length-sweep.mph periodic-cylinder-length-sweep.mph-files



==> anc/cylinder_gaussian_deformation.mph-files/dmodel.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<Model tag="Model27" name="cylinder_gaussian_deformation.mph">
  <!-- User comments -->
  <entityComments T="0">Untitled

</entityComments>
  <!-- Created by -->
  <entityAuthor T="0"></entityAuthor>
  <!-- Creation time -->
  <entityCreationTime T="11">1507175426699</entityCreationTime>
  <!-- Last modification time -->
  <entityModifyTime T="11">1507177367692</entityModifyTime>
  <!-- Updated by -->
  <entityModifiedBy T="0"></entityModifiedBy>
  <fontfamily T="0">automatic</fontfamily>
  <comsolVersion T="0">COMSOL 5.3 (Build: 316)</comsolVersion>
  <!-- Unit base system -->
  <baseSystem T="0">SI</baseSystem>
  <!-- Serial number -->
  <srl T="0">2089761</srl>
  <!-- File version -->
  <savedInVersion T="5">1034</savedInVersion>
  <!-- Last computation time (ms) -->
  <lastComputationTime T="11">467414</lastComputationTime>
  <!-- Local model file path -->
  <modelPath T="0">C:/Users/robin/Downloads/cylinder_gaussian_deformation.mph</modelPath>
  <ModelParam tag="param" name="Parameters">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361073</entityCreationTime>
    <!-- Last modification time -->
    <entityModifyTime T="11">1507177367690</entityModifyTime>
    <!-- Updated by -->
    <entityModifiedBy T="0"></entityModifiedBy>
    <!-- Expressions -->
    <expressions T="31" name="u10" expr="92"></expressions>
    <expressions T="31" name="u20" expr="64"></expressions>
    <expressions T="31" name="alpha" expr="1.5"></expressions>
    <expressions T="31" name="rho" expr="18.5"></expressions>
    <expressions T="31" name="K" expr="0.1"></expressions>
    <expressions T="31" name="nu1" expr="1"></expressions>
    <expressions T="31" name="nu2" expr="10"></expressions>
    <expressions T="31" name="r0" expr="0.5"></expressions>
    <expressions T="31" name="initial_amplitude" expr="10"></expressions>
    <expressions T="31" name="bump_height" expr="0.5"></expressions>
    <expressions T="31" name="gamma" expr="2"></expressions>
    <expressions T="31" name="sigma" expr="0.3"></expressions>
    <expressions T="31" name="L" expr="20"></expressions>
    <expressions T="31" name="bump_center_param" expr="0"></expressions>
    <!-- Show parameters -->
    <visible T="3">true</visible>
  </ModelParam>
  <PhysicsList tag="physics" name="Physics">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361074</entityCreationTime>
    <Physics op="CoefficientFormBoundaryPDE" tag="cb" name="Coefficient Form Boundary PDE">
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507174084931</entityCreationTime>
      <selection T="32" selection="LocalSelection" flags="16" selType="GEOMDIM">
        <explicit dim="2" hDim="2" geom="/geom/geom1"/>
      </selection>
      <!-- Geometry -->
      <geom T="50">/geom/geom1</geom>
      <!-- Scope identifier -->
      <identifier T="0">cb</identifier>
      <PhysicsFieldList tag="field" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507174084903</entityCreationTime>
        <PhysicsField tag="dimensionless">
          <!-- Node status -->
          <entityFlags T="51">NOREMOVE|NORETAG|NODEACTIVATE</entityFlags>
          <!-- Identifier -->
          <applfieldID T="0">dimensionless</applfieldID>
          <!-- Component names -->
          <components T="1">2,'u1','u2'</components>
          <!-- Filed name -->
          <fieldname T="0">u</fieldname>
        </PhysicsField>
      </PhysicsFieldList>
      <FeatureInfoList tag="featureInfo" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507174084903</entityCreationTime>
        <FeatureInfo tag="info" name="Equation View">
          <!-- Node status -->
          <entityFlags T="51">NOREMOVE|NODEACTIVATE</entityFlags>
          <!-- User comments -->
          <entityComments T="0"></entityComments>
          <!-- Created by -->
          <entityAuthor T="0"></entityAuthor>
          <!-- Creation time -->
          <entityCreationTime T="11">1507174084931</entityCreationTime>
          <!-- Last modification time -->
          <entityModifyTime T="11">1507177367690</entityModifyTime>
          <!-- Updated by -->
          <entityModifiedBy T="0"></entityModifiedBy>
          <!-- Study selection -->
          <studyType T="0">/StudyList/std1/StudyFeatureList/time</studyType>
        </FeatureInfo>
      </FeatureInfoList>
      <PhysicsFeatureList tag="feature" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507174084903</entityCreationTime>
        <PhysicsFeature op="CoefficientFormPDE" tag="cfeq1" name="Coefficient Form PDE 1">
          <!-- Node status -->
          <entityFlags T="51">NOREMOVE|NODEACTIVATE</entityFlags>
          <!-- User comments -->
          <entityComments T="0"></entityComments>
          <!-- Created by -->
          <entityAuthor T="0"></entityAuthor>
          <!-- Creation time -->
          <entityCreationTime T="11">1507174084916</entityCreationTime>
          <selection T="32" selection="XDLocalSelection" flags="17" selType="GEOMDIM">
            <explicit dim="2" hDim="2" geom="/geom/geom1"/>
          </selection>
          <!-- Parameter values -->
          <param T="33" param="c" value="4|9,'nu1','0','0','0','nu1','0','0','0','nu1'|9,'0','0','0','0','0','0','0','0','0'|9,'0','0','0','0','0','0','0','0','0'|9,'nu2','0','0','0','nu2','0','0','0','nu2'"></param>
          <param T="33" param="a" value="4|1,'0'|1,'0'|1,'0'|1,'0'"></param>
          <param T="33" param="f" value="2|1,'F1(u1\, u2)'|1,'F2(u1\, u2)'"></param>
          <param T="33" param="ea" value="4|1,'0'|1,'0'|1,'0'|1,'0'"></param>
          <param T="33" param="da" value="4|1,'1'|1,'0'|1,'0'|1,'1'"></param>
          <param T="33" param="al" value="4|3,'0','0','0'|3,'0','0','0'|3,'0','0','0'|3,'0','0','0'"></param>
          <param T="33" param="be" value="4|3,'0','0','0'|3,'0','0','0'|3,'0','0','0'|3,'0','0','0'"></param>
          <param T="33" param="ga" value="2|3,'0','0','0'|3,'0','0','0'"></param>
          <param T="33" param="StudyStep" value="1|1,'0'"></param>
          <!-- Feature dimension -->
          <edim T="5">2</edim>
          <!-- Flag indicating default feature -->
          <default T="3">true</default>
          <FeatureInfoList tag="featureInfo" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507174084917</entityCreationTime>
            <FeatureInfo tag="info" name="Equation View">
              <!-- Node status -->
              <entityFlags T="51">NOREMOVE|NODEACTIVATE</entityFlags>
              <!-- User comments -->
              <entityComments T="0"></entityComments>
              <!-- Created by -->
              <entityAuthor T="0"></entityAuthor>
              <!-- Creation time -->
              <entityCreationTime T="11">1507174084918</entityCreationTime>
              <!-- Last modification time -->
              <entityModifyTime T="11">1507177367690</entityModifyTime>
              <!-- Updated by -->
              <entityModifiedBy T="0"></entityModifiedBy>
              <!-- Study selection -->
              <studyType T="0">/StudyList/std1/StudyFeatureList/time</studyType>
            </FeatureInfo>
          </FeatureInfoList>
          <ModelEntityTag tag="DomainType">
            <!-- List of tags -->
            <values T="1">1,'GEOMETRY'</values>
          </ModelEntityTag>
          <PhysicsFeatureList tag="feature" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507174084919</entityCreationTime>
          </PhysicsFeatureList>
        </PhysicsFeature>
        <PhysicsFeature op="init" tag="init1" name="Initial Values 1">
          <!-- Node status -->
          <entityFlags T="51">NOREMOVE|NODEACTIVATE</entityFlags>
          <!-- User comments -->
          <entityComments T="0"></entityComments>
          <!-- Created by -->
          <entityAuthor T="0"></entityAuthor>
          <!-- Creation time -->
          <entityCreationTime T="11">1507174084919</entityCreationTime>
          <selection T="32" selection="XDLocalSelection" flags="17" selType="GEOMDIM">
            <explicit dim="2" hDim="2" geom="/geom/geom1"/>
          </selection>
          <!-- Parameter values -->
          <param T="33" param="StudyStep" value="1|1,'std1/time'"></param>
          <param T="33" param="u2" value="1|1,'initial_amplitude*rn1(x\,y\,z)'"></param>
          <param T="33" param="u2t" value="1|1,'0'"></param>
          <param T="33" param="u1" value="1|1,'initial_amplitude*rn1(x\,y\,z)'"></param>
          <param T="33" param="u1t" value="1|1,'0'"></param>
          <!-- Feature dimension -->
          <edim T="5">2</edim>
          <!-- Flag indicating default feature -->
          <default T="3">true</default>
          <FeatureInfoList tag="featureInfo" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507174084920</entityCreationTime>
            <FeatureInfo tag="info" name="Equation View">
              <!-- Node status -->
              <entityFlags T="51">NOREMOVE|NODEACTIVATE</entityFlags>
              <!-- User comments -->
              <entityComments T="0"></entityComments>
              <!-- Created by -->
              <entityAuthor T="0"></entityAuthor>
              <!-- Creation time -->
              <entityCreationTime T="11">1507174084920</entityCreationTime>
              <!-- Last modification time -->
              <entityModifyTime T="11">1507177367690</entityModifyTime>
              <!-- Updated by -->
              <entityModifiedBy T="0"></entityModifiedBy>
              <!-- Study selection -->
              <studyType T="0">/StudyList/std1/StudyFeatureList/time</studyType>
            </FeatureInfo>
          </FeatureInfoList>
          <ModelEntityTag tag="DomainType">
            <!-- List of tags -->
            <values T="1">1,'GEOM'</values>
          </ModelEntityTag>
          <PhysicsFeatureList tag="feature" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507174084921</entityCreationTime>
          </PhysicsFeatureList>
        </PhysicsFeature>
        <PhysicsFeature op="DirichletBoundary" tag="dir1" name="Dirichlet Boundary Condition 1">
          <!-- User comments -->
          <entityComments T="0"></entityComments>
          <!-- Created by -->
          <entityAuthor T="0"></entityAuthor>
          <!-- Creation time -->
          <entityCreationTime T="11">1507175239313</entityCreationTime>
          <!-- Last modification time -->
          <entityModifyTime T="11">1507175560793</entityModifyTime>
          <!-- Updated by -->
          <entityModifiedBy T="0"></entityModifiedBy>
          <selection T="32" selection="XDLocalSelection" selType="GEOMDIM">
            <explicit dim="1" hDim="1" geom="/geom/geom1" entities="-12,-1,2,3,7,10"/>
          </selection>
          <!-- Parameter values -->
          <param T="33" param="r" value="2|1,'linext1(u1)'|1,'linext1(u2)'"></param>
          <param T="33" param="useDirichletCondition" value="2|1,'1'|1,'1'"></param>
          <param T="33" param="constraintType" value="1|1,'unidirectionalConstraint'"></param>
          <param T="33" param="weakConstraints" value="1|1,'0'"></param>
          <param T="33" param="constraintMethod" value="1|1,'elemental'"></param>
          <param T="33" param="StudyStep" value="1|1,'std1/time'"></param>
          <!-- Feature dimension -->
          <edim T="5">1</edim>
          <PhysicsFeatureList tag="feature" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507175239313</entityCreationTime>
          </PhysicsFeatureList>
          <FeatureInfoList tag="featureInfo" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507175239314</entityCreationTime>
            <FeatureInfo tag="info" name="Equation View">
              <!-- Node status -->
              <entityFlags T="51">NOREMOVE|NODEACTIVATE</entityFlags>
              <!-- User comments -->
              <entityComments T="0"></entityComments>
              <!-- Created by -->
              <entityAuthor T="0"></entityAuthor>
              <!-- Creation time -->
              <entityCreationTime T="11">1507175239314</entityCreationTime>
              <!-- Last modification time -->
              <entityModifyTime T="11">1507177367690</entityModifyTime>
              <!-- Updated by -->
              <entityModifiedBy T="0"></entityModifiedBy>
              <!-- Study selection -->
              <studyType T="0">/StudyList/std1/StudyFeatureList/time</studyType>
            </FeatureInfo>
          </FeatureInfoList>
          <ModelEntityTag tag="DomainType">
            <!-- List of tags -->
            <values T="1">2,'ACTIVE','PAIR'</values>
          </ModelEntityTag>
        </PhysicsFeature>
        <PhysicsFeature op="FluxBoundary" tag="flux1" name="Flux/Source 1">
          <!-- User comments -->
          <entityComments T="0"></entityComments>
          <!-- Created by -->
          <entityAuthor T="0"></entityAuthor>
          <!-- Creation time -->
          <entityCreationTime T="11">1507175523525</entityCreationTime>
          <selection T="32" selection="XDLocalSelection" selType="GEOMDIM">
            <explicit dim="1" hDim="1" geom="/geom/geom1" entities="-12,-1,2,3,7,10"/>
          </selection>
          <!-- Parameter values -->
          <param T="33" param="g" value="2|1,'linext1(dtang(u1\,z))'|1,'linext1(dtang(u2\,z))'"></param>
          <param T="33" param="q" value="4|1,'0'|1,'0'|1,'0'|1,'0'"></param>
          <param T="33" param="StudyStep" value="1|1,'std1/time'"></param>
          <!-- Feature dimension -->
          <edim T="5">1</edim>
          <PhysicsFeatureList tag="feature" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507175523525</entityCreationTime>
          </PhysicsFeatureList>
          <FeatureInfoList tag="featureInfo" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507175523526</entityCreationTime>
            <FeatureInfo tag="info" name="Equation View">
              <!-- Node status -->
              <entityFlags T="51">NOREMOVE|NODEACTIVATE</entityFlags>
              <!-- User comments -->
              <entityComments T="0"></entityComments>
              <!-- Created by -->
              <entityAuthor T="0"></entityAuthor>
              <!-- Creation time -->
              <entityCreationTime T="11">1507175523526</entityCreationTime>
              <!-- Last modification time -->
              <entityModifyTime T="11">1507177367690</entityModifyTime>
              <!-- Updated by -->
              <entityModifiedBy T="0"></entityModifiedBy>
              <!-- Study selection -->
              <studyType T="0">/StudyList/std1/StudyFeatureList/time</studyType>
            </FeatureInfo>
          </FeatureInfoList>
          <ModelEntityTag tag="DomainType">
            <!-- List of tags -->
            <values T="1">2,'ACTIVE','PAIR'</values>
          </ModelEntityTag>
        </PhysicsFeature>
      </PhysicsFeatureList>
      <PhysicsPropList tag="prop" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507174084903</entityCreationTime>
        <PhysicsProp tag="PhysicsSymbols">
          <!-- Parameter values -->
          <param T="33" param="PhysicsSymbols" value="1|1,'off'"></param>
          <param T="33" param="physicsSymbolButtons" value="1|1,'0'"></param>
        </PhysicsProp>
        <PhysicsProp tag="ShapeProperty">
          <!-- Parameter values -->
          <param T="33" param="shapeFunctionType" value="1|1,'shlag'"></param>
          <param T="33" param="order" value="1|1,'2'"></param>
          <param T="33" param="boundaryFlux" value="1|1,'0'"></param>
          <param T="33" param="boundaryFluxSmooth" value="1|1,'1'"></param>
          <param T="33" param="hiddenRowLabels" value="1|1,'Field name'"></param>
          <param T="33" param="valueType" value="1|1,'complex'"></param>
          <param T="33" param="frame" value="1|1,'spatial'"></param>
        </PhysicsProp>
        <PhysicsProp tag="EquationForm">
          <!-- Parameter values -->
          <param T="33" param="form" value="1|1,'Automatic'"></param>
          <param T="33" param="freq_src" value="1|1,'fromSolver'"></param>
          <param T="33" param="freq" value="1|1,'1[kHz]'"></param>
          <param T="33" param="showAllModelInputs" value="1|1,'0'"></param>
        </PhysicsProp>
        <PhysicsProp tag="Units">
          <!-- Parameter values -->
          <param T="33" param="DependentVariableQuantity" value="1|1,'dimensionless'"></param>
          <param T="33" param="CustomDependentVariableUnit" value="1|1,'m'"></param>
          <param T="33" param="SourceTermQuantity" value="1|1,'none'"></param>
          <param T="33" param="CustomSourceTermUnit" value="1|1,'m^-2'"></param>
        </PhysicsProp>
        <PhysicsProp tag="StudyStep">
          <!-- Parameter values -->
          <param T="33" param="StudyStep" value="1|1,'0'"></param>
        </PhysicsProp>
      </PhysicsPropList>
    </Physics>
  </PhysicsList>
  <GeomList tag="geom" name="Geometry Parts">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361078</entityCreationTime>
    <GeomSequence tag="geom1" name="Geometry 1">
      <!-- Node status -->
      <entityFlags T="51">NODEACTIVATE</entityFlags>
      <!-- Containing model node -->
      <storedParent T="50">/modelNode/comp1</storedParent>
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507173373221</entityCreationTime>
      <!-- Last modification time -->
      <entityModifyTime T="11">1507177367690</entityModifyTime>
      <!-- Updated by -->
      <entityModifiedBy T="0"></entityModifiedBy>
      <assocID T="6">1,0,-1293258850,-1024377477</assocID>
      <angularUnit T="0">deg</angularUnit>
      <assocMaps T="7">{0,1,2,3,4,5,6,7,8},{0,1,2,3,4,5,6,7,8,9,10,11,12},{0,1,2,3,4},{0}</assocMaps>
      <inverseAssocMaps T="7">{0,1,2,3,4,5,6,7,8},{0,1,2,3,4,5,6,7,8,9,10,11,12},{0,1,2,3,4},{0}</inverseAssocMaps>
      <current T="50">/geom/geom1/feature/fin</current>
      <externallySet T="3">false</externallySet>
      <geometryFrame T="50">/frame/geometry1</geometryFrame>
      <geomInfo T="50">/geom/geom1/geomnative</geomInfo>
      <!-- Geometry kernel -->
      <geomrep T="0">comsol</geomrep>
      <lastBuiltFeature T="50">/geom/geom1/feature/fin</lastBuiltFeature>
      <lengthUnit T="0">m</lengthUnit>
      <materialFrame T="50">/frame/material1</materialFrame>
      <meshFrame T="50">/frame/mesh1</meshFrame>
      <sdim T="5">3</sdim>
      <spatialFrame T="50">/frame/spatial1</spatialFrame>
      <xmeshIndex T="5">1</xmeshIndex>
      <!-- Geometry sequence type -->
      <sequenceType T="103">STANDARD</sequenceType>
      <hashKey T="11">-3025498863165710965</hashKey>
      <GeomFeatureList tag="feature" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507173373212</entityCreationTime>
        <WorkPlaneFeature op="WorkPlane" tag="wp1" name="Work Plane 1">
          <!-- User comments -->
          <entityComments T="0"></entityComments>
          <!-- Created by -->
          <entityAuthor T="0"></entityAuthor>
          <!-- Creation time -->
          <entityCreationTime T="11">1507173379275</entityCreationTime>
          <!-- Last modification time -->
          <entityModifyTime T="11">1507177367690</entityModifyTime>
          <!-- Updated by -->
          <entityModifiedBy T="0"></entityModifiedBy>
          <!-- Key containing all property values -->
          <key T="0">true[deg]planetypequickquickplaneyzquickoffsettypedistanceoffsetcoordinatenamexquickx0.0csplanetypequickquickoriginglobalquickaxisnaturaldispl0.0|0.0|rot0.0uniteonrepairtoltypeautoshowcoincidentonshowintersectiononshowprojectionon</key>
          <!-- Current feature status -->
          <status T="101">BUILT</status>
          <!-- Status of last build operation -->
          <buildStatus T="101">BUILT</buildStatus>
          <!-- Contribute to -->
          <propertyValue T="30" value="none" name="p:contributeto" ReferenceContainerList="/geom/geom1/selection" CompositeIndex="1"></propertyValue>
          <!-- Plane -->
          <propertyValue T="30" value="yz" name="p:quickplane"></propertyValue>
          <!-- Offset vertex -->
          <propertyValue T="30" name="p:offsetvertex">
            <Selection selection="LocalGeomObjectSelection" selType="OBJECTDIM">
              <base dim="0" geom="/geom/geom1"/>
            </Selection>
          </propertyValue>
          <!-- #offsetcoordinatename -->
          <propertyValue T="30" value="x" name="p:offsetcoordinatename"></propertyValue>
          <!-- Planar face -->
          <propertyValue T="30" name="p:face">
            <Selection selection="LocalGeomObjectSelection" selType="OBJECTDIM">
              <base dim="2" geom="/geom/geom1"/>
            </Selection>
          </propertyValue>
          <!-- Planar curved edge -->
          <propertyValue T="30" name="p:planaredge">
            <Selection selection="LocalGeomObjectSelection" selType="OBJECTDIM">
              <base dim="1" geom="/geom/geom1"/>
            </Selection>
          </propertyValue>
          <!-- Straight edge -->
          <propertyValue T="30" name="p:edge">
            <Selection selection="LocalGeomObjectSelection" selType="OBJECTDIM">
              <base dim="1" geom="/geom/geom1"/>
            </Selection>
          </propertyValue>
          <!-- Face adjacent to edge -->
          <propertyValue T="30" name="p:adjface">
            <Selection selection="LocalGeomObjectSelection" selType="OBJECTDIM">
              <base dim="2" geom="/geom/geom1"/>
            </Selection>
          </propertyValue>
          <!-- Circular edge -->
          <propertyValue T="30" name="p:circedge">
            <Selection selection="LocalGeomObjectSelection" selType="OBJECTDIM">
              <base dim="1" geom="/geom/geom1"/>
            </Selection>
          </propertyValue>
          <!-- Vertex -->
          <propertyValue T="30" name="p:circvertex">
            <Selection selection="LocalGeomObjectSelection" selType="OBJECTDIM">
              <base dim="0" geom="/geom/geom1"/>
            </Selection>
          </propertyValue>
          <!-- First vertex -->
          <propertyValue T="30" name="p:vertex1">
            <Selection selection="LocalGeomObjectSelection" selType="OBJECTDIM">
              <base dim="0" geom="/geom/geom1"/>
            </Selection>
          </propertyValue>
          <!-- Second vertex -->
          <propertyValue T="30" name="p:vertex2">
            <Selection selection="LocalGeomObjectSelection" selType="OBJECTDIM">
              <base dim="0" geom="/geom/geom1"/>
            </Selection>
          </propertyValue>
          <!-- Third vertex -->
          <propertyValue T="30" name="p:vertex3">
            <Selection selection="LocalGeomObjectSelection" selType="OBJECTDIM">
              <base dim="0" geom="/geom/geom1"/>
            </Selection>
          </propertyValue>
          <!-- Take work plane from -->
          <propertyValue T="30" value="this" name="p:workplanesrc" CompositeIndex="1"></propertyValue>
          <!-- Work plane to transform -->
          <propertyValue T="30" value="xyplane" name="p:workplane" CompositeIndex="1"></propertyValue>
          <!-- Axis -->
          <propertyValue T="30" value="0 0 1" valueMatrix="1|3,'0','0','1'" name="p:transaxis"></propertyValue>
          <!-- Axis -->
          <propertyValue T="30" value="0 0 1" valueMatrix="1|3,'0','0','1'" name="p:transax3"></propertyValue>
          <!-- Axis -->
          <propertyValue T="30" value="0 0" valueMatrix="1|2,'0','0'" name="p:transax2"></propertyValue>
          <!-- Vertex for origin -->
          <propertyValue T="30" name="p:originvertex">
            <Selection selection="LocalGeomObjectSelection" selType="OBJECTDIM">
              <base dim="0" geom="/geom/geom1"/>
            </Selection>
          </propertyValue>
          <!-- Vertex for axis -->
          <propertyValue T="30" name="p:axisvertex">
            <Selection selection="LocalGeomObjectSelection" selType="OBJECTDIM">
              <base dim="0" geom="/geom/geom1"/>
            </Selection>
          </propertyValue>
          <!-- Unite objects -->
          <propertyValue T="30" value="on" name="p:unite"></propertyValue>
          <!-- View work plane geometry in 3D -->
          <propertyValue T="30" value="off" name="p:workplane3d"></propertyValue>
          <!-- Show work plane in instances -->
          <propertyValue T="30" name="p:showworkplane">null</propertyValue>
          <!-- Work plane matrix at last build -->
          <propertyValue T="30" valueMatrix="3|3,'0','0','0'|3,'0','1','0'|3,'0','0','1'" name="p:buildwpmatrix"></propertyValue>
          <cacheTag T="11">-1465607582706970304</cacheTag>
          <extraAssocIDs T="7">{3,20100}</extraAssocIDs>
          <!-- Unique identifier -->
          <id T="5">2</id>
          <sequence2DKey T="11">-7429496928525063285</sequence2DKey>
          <NodeDefaultValues>35,'p:selresult','p:selresultshow','p:selplaneshow','p:cumselkey','p:planetype','p:quickoffsettype','p:quickx','p:quicky','p:quickz','p:offsettype','p:offset','p:reverse','p:angle','p:circpoint','p:circoffset','p:genpoints','p:transdispl','p:transaxistype','p:transrot','p:csplanetype','p:quickorigin','p:quickaxis','p:displ','p:rot','p:origin','p:faceparallelaxis','p:edgeparallelorigin','p:edgeparallelaxis','p:repairtoltype','p:repairtol','p:absrepairtol','p:showcoincident','p:showintersection','p:showprojection','p:extrainputkey'</NodeDefaultValues>
          <GeomObjectList tag="geom">
            <GeomObject tag="wp1.pc1" name="Work_plane 1">
              <!-- Node status -->
              <entityFlags T="51">NORETAG</entityFlags>
              <!-- User comments -->
              <entityComments T="0"></entityComments>
              <!-- Created by -->
              <entityAuthor T="0"></entityAuthor>
              <!-- Creation time -->
              <entityCreationTime T="11">1507173607585</entityCreationTime>
              <!-- Last modification time -->
              <entityModifyTime T="11">1507177367690</entityModifyTime>
              <!-- Updated by -->
              <entityModifiedBy T="0"></entityModifiedBy>
              <assocID T="6">2,0,-341238357,-1584756745</assocID>
              <GeomNative tag="geomnative">
                <!-- Space dimension. -->
                <spaceDim T="5">3</spaceDim>
                <!-- Number of entities. -->
                <numEntities T="6">2,1,0,0</numEntities>
                <!-- Number of entities for mesh control. -->
                <numEntitiesMesh T="6">2,1,0,0</numEntitiesMesh>
                <!-- Number of finite void regions. -->
                <numFiniteVoids T="5">0</numFiniteVoids>
                <!-- Void regions are labeled. -->
                <voidsLabeled T="3">true</voidsLabeled>
                <!-- Size. -->
                <geomScale T="12">20.0</geomScale>
                <!-- Relative tolerance. -->
                <geomTol T="12">1.0E-10</geomTol>
                <!-- Object type -->
                <type T="0">curve</type>
              </GeomNative>
            </GeomObject>
          </GeomObjectList>
          <GeomSequence tag="sequence2D" name="Plane Geometry">
            <!-- Node status -->
            <entityFlags T="51">NOREMOVE|NORETAG|NODEACTIVATE</entityFlags>
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507173379279</entityCreationTime>
            <!-- Last modification time -->
            <entityModifyTime T="11">1507173624775</entityModifyTime>
            <!-- Updated by -->
            <entityModifiedBy T="0"></entityModifiedBy>
            <angularUnit T="0">deg</angularUnit>
            <current T="50">/geom/geom1/feature/wp1/sequence2D/feature/pc1</current>
            <!-- Geometry kernel -->
            <geomrep T="0">comsol</geomrep>
            <hasFinalize T="3">false</hasFinalize>
            <lastBuiltFeature T="50">/geom/geom1/feature/wp1/sequence2D/feature/pc1</lastBuiltFeature>
            <lengthUnit T="0">m</lengthUnit>
            <sdim T="5">2</sdim>
            <!-- Geometry sequence type -->
            <sequenceType T="103">WORK_PLANE</sequenceType>
            <hashKey T="11">145857234631</hashKey>
            <GeomFeatureList tag="feature" name="List">
              <!-- User comments -->
              <entityComments T="0"></entityComments>
              <!-- Created by -->
              <entityAuthor T="0"></entityAuthor>
              <!-- Creation time -->
              <entityCreationTime T="11">1507173379280</entityCreationTime>
              <GeomFeature op="ParametricCurve" tag="pc1" name="Parametric Curve 1">
                <!-- User comments -->
                <entityComments T="0"></entityComments>
                <!-- Created by -->
                <entityAuthor T="0"></entityAuthor>
                <!-- Creation time -->
                <entityCreationTime T="11">1507173384502</entityCreationTime>
                <!-- Last modification time -->
                <entityModifyTime T="11">1507177367690</entityModifyTime>
                <!-- Updated by -->
                <entityModifiedBy T="0"></entityModifiedBy>
                <!-- Key containing all property values -->
                <key T="0">true[deg]posconstron|on|pos0.0|0.0|x0.0y0.0rotconstronrot0.0dependence_parameters0.3|0.0|20.0|0.5|0.5|rebuildonparnamesparmin0.0parmax1.0coordr0 + bump_height * exp(-(L*s-L*0.5-bump_center_param)^2/(2*sigma))|s*L|rtol1.0E-6maxknots1000reparameterizeoff</key>
                <!-- Identifier of stored native. -->
                <cacheTagImported T="11">-7429496928525063285</cacheTagImported>
                <!-- Current feature status -->
                <status T="101">BUILT</status>
                <!-- Status of last build operation -->
                <buildStatus T="101">BUILT</buildStatus>
                <!-- Contribute to -->
                <propertyValue T="30" value="none" name="p:contributeto" ReferenceContainerList="/geom/geom1/feature/wp1/sequence2D/selection" CompositeIndex="1"></propertyValue>
                <!-- Position -->
                <propertyValue T="30" value="0 0" valueMatrix="1|2,'0','0'" name="p:pos"></propertyValue>
                <!-- Dependence_parameters -->
                <propertyValue T="30" valueMatrix="1|5,'sigma','bump_center_param','L','bump_height','r0'" name="p:dependence_parameters"></propertyValue>
                <!-- Expressions -->
                <propertyValue T="30" valueMatrix="1|2,'r0 + bump_height * exp(-(L*s-L*0.5-bump_center_param)^2/(2*sigma))','s*L'" name="p:coord"></propertyValue>
                <cacheTag T="11">-7429496928525063285</cacheTag>
                <!-- Unique identifier -->
                <id T="5">3</id>
                <NodeDefaultValues>14,'p:selresult','p:selresultshow','p:posconstr','p:x','p:y','p:rotconstr','p:rot','p:rebuild','p:parname','p:parmin','p:parmax','p:rtol','p:maxknots','p:reparameterize'</NodeDefaultValues>
                <GeomObjectList tag="geom">
                  <GeomObject tag="pc1(1)" name="Parametric_curve">
                    <!-- Node status -->
                    <entityFlags T="51">NORETAG</entityFlags>
                    <!-- User comments -->
                    <entityComments T="0"></entityComments>
                    <!-- Created by -->
                    <entityAuthor T="0"></entityAuthor>
                    <!-- Creation time -->
                    <entityCreationTime T="11">1507173607581</entityCreationTime>
                    <assocID T="6">3,20100</assocID>
                    <GeomNative tag="geomnative">
                      <!-- Space dimension. -->
                      <spaceDim T="5">2</spaceDim>
                      <!-- Number of entities. -->
                      <numEntities T="6">2,1,0</numEntities>
                      <!-- Number of entities for mesh control. -->
                      <numEntitiesMesh T="6">2,1,0</numEntitiesMesh>
                      <!-- Number of finite void regions. -->
                      <numFiniteVoids T="5">0</numFiniteVoids>
                      <!-- Geometry exists. -->
                      <existing T="3">true</existing>
                      <!-- Size. -->
                      <geomScale T="12">20.0</geomScale>
                      <!-- Relative tolerance. -->
                      <geomTol T="12">1.0E-10</geomTol>
                      <!-- Object type -->
                      <type T="0">curve</type>
                      <!-- Geom object -->
                      <geom T="52" class="GEOMETRY" resource="geometry1.mphbin" id="98e51fe81b686b8b" fileid="2994c58bafb8bae6"/>
                    </GeomNative>
                  </GeomObject>
                </GeomObjectList>
                <GeomFeatureList tag="feature" name="List">
                  <!-- User comments -->
                  <entityComments T="0"></entityComments>
                  <!-- Created by -->
                  <entityAuthor T="0"></entityAuthor>
                  <!-- Creation time -->
                  <entityCreationTime T="11">1507173384503</entityCreationTime>
                </GeomFeatureList>
                <GeomObjectList tag="importedGeom" name="List">
                  <!-- User comments -->
                  <entityComments T="0"></entityComments>
                  <!-- Created by -->
                  <entityAuthor T="0"></entityAuthor>
                  <!-- Creation time -->
                  <entityCreationTime T="11">1507173607580</entityCreationTime>
                  <GeomObject tag="part0" name="Parametric_curve">
                    <!-- Node status -->
                    <entityFlags T="51">NORETAG</entityFlags>
                    <!-- User comments -->
                    <entityComments T="0"></entityComments>
                    <!-- Created by -->
                    <entityAuthor T="0"></entityAuthor>
                    <!-- Creation time -->
                    <entityCreationTime T="11">1507177319617</entityCreationTime>
                    <GeomNative tag="geomnative">
                      <!-- Space dimension. -->
                      <spaceDim T="5">2</spaceDim>
                      <!-- Number of entities. -->
                      <numEntities T="6">2,1,0</numEntities>
                      <!-- Number of entities for mesh control. -->
                      <numEntitiesMesh T="6">2,1,0</numEntitiesMesh>
                      <!-- Number of finite void regions. -->
                      <numFiniteVoids T="5">0</numFiniteVoids>
                      <!-- Geometry exists. -->
                      <existing T="3">true</existing>
                      <!-- Size. -->
                      <geomScale T="12">20.0</geomScale>
                      <!-- Relative tolerance. -->
                      <geomTol T="12">1.0E-10</geomTol>
                      <!-- Object type -->
                      <type T="0">curve</type>
                      <!-- Geom object -->
                      <geom T="52" class="GEOMETRY" resource="geometry1.mphbin" id="98e51fe81b686b8b" fileid="2994c58bafb8bae6"/>
                    </GeomNative>
                  </GeomObject>
                </GeomObjectList>
              </GeomFeature>
            </GeomFeatureList>
            <GeomObjectSelectionFeatureList tag="selection" name="Cumulative Selections">
              <!-- User comments -->
              <entityComments T="0"></entityComments>
              <!-- Created by -->
              <entityAuthor T="0"></entityAuthor>
              <!-- Creation time -->
              <entityCreationTime T="11">1507173379280</entityCreationTime>
            </GeomObjectSelectionFeatureList>
            <GeomNative tag="geomnative">
              <!-- Space dimension. -->
              <spaceDim T="5">2</spaceDim>
              <!-- Number of entities. -->
              <numEntities T="6">0,0,0</numEntities>
              <!-- Number of entities for mesh control. -->
              <numEntitiesMesh T="6">0,0,0</numEntitiesMesh>
              <!-- Number of finite void regions. -->
              <numFiniteVoids T="5">0</numFiniteVoids>
              <!-- Bounding box -->
              <boundingBox T="13">0.0,0.0,0.0,0.0</boundingBox>
              <!-- Object type -->
              <type T="0">empty</type>
            </GeomNative>
          </GeomSequence>
          <GeomFeatureList tag="feature" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507173379287</entityCreationTime>
          </GeomFeatureList>
          <GeomObjectList tag="importedGeom" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507173607584</entityCreationTime>
            <GeomObject tag="obj0" name="Work_plane">
              <!-- Node status -->
              <entityFlags T="51">NORETAG</entityFlags>
              <!-- User comments -->
              <entityComments T="0"></entityComments>
              <!-- Created by -->
              <entityAuthor T="0"></entityAuthor>
              <!-- Creation time -->
              <entityCreationTime T="11">1507177319618</entityCreationTime>
              <GeomNative tag="geomnative">
                <!-- Space dimension. -->
                <spaceDim T="5">2</spaceDim>
                <!-- Number of entities. -->
                <numEntities T="6">2,1,0</numEntities>
                <!-- Number of entities for mesh control. -->
                <numEntitiesMesh T="6">2,1,0</numEntitiesMesh>
                <!-- Number of finite void regions. -->
                <numFiniteVoids T="5">0</numFiniteVoids>
                <!-- Geometry exists. -->
                <existing T="3">true</existing>
                <!-- Size. -->
                <geomScale T="12">20.0</geomScale>
                <!-- Relative tolerance. -->
                <geomTol T="12">1.0E-10</geomTol>
                <!-- Object type -->
                <type T="0">curve</type>
                <!-- Geom object -->
                <geom T="52" class="GEOMETRY" resource="geometry1.mphbin" id="98e51fe81b686b8b" fileid="2994c58bafb8bae6"/>
              </GeomNative>
            </GeomObject>
          </GeomObjectList>
        </WorkPlaneFeature>
        <GeomFeature op="Revolve" tag="rev1" name="Revolve 1">
          <!-- User comments -->
          <entityComments T="0"></entityComments>
          <!-- Created by -->
          <entityAuthor T="0"></entityAuthor>
          <!-- Creation time -->
          <entityCreationTime T="11">1507173607592</entityCreationTime>
          <!-- Last modification time -->
          <entityModifyTime T="11">1507177367690</entityModifyTime>
          <!-- Updated by -->
          <entityModifiedBy T="0"></entityModifiedBy>
          <!-- Key containing all property values -->
          <key T="0">true[deg]revolvefromworkplaneworkplanewp1noneinputOBJECT[wp1]inputhandlinguniteangles0.0|6.283185307179586|angtypespecangangle10.0angle2360.0axistype2dpos0.0|0.0|axis0.0|1.0|revaxis0.0|0.0|0.0|1.0|polres50</key>
          <!-- Current feature status -->
          <status T="101">BUILT</status>
          <!-- Status of last build operation -->
          <buildStatus T="101">BUILT</buildStatus>
          <!-- Contribute to -->
          <propertyValue T="30" value="none" name="p:contributeto" ReferenceContainerList="/geom/geom1/selection" CompositeIndex="1"></propertyValue>
          <!-- Work plane -->
          <propertyValue T="30" value="none" name="p:workplane" Reference="/geom/geom1/feature/wp1" CompositeIndex="1"></propertyValue>
          <!-- Input objects -->
          <propertyValue T="30" name="p:input">
            <Selection selection="LocalGeomObjectSelection" selType="OBJECT">
              <base geom="/geom/geom1"/>
              <object flags="12" feature="/geom/geom1/feature/wp1" assocId="{2,0,-341238357,-1584756745}"/>
            </Selection>
          </propertyValue>
          <!-- Input faces -->
          <propertyValue T="30" name="p:inputface">
            <Selection selection="LocalGeomObjectSelection" selType="OBJECTDIM">
              <base dim="2" geom="/geom/geom1"/>
            </Selection>
          </propertyValue>
          <cacheTag T="11">821300070075428831</cacheTag>
          <extraAssocIDs T="7">{2,0,-341238357,-1584756745}</extraAssocIDs>
          <!-- Unique identifier -->
          <id T="5">4</id>
          <NodeDefaultValues>25,'p:selresult','p:selresultshow','p:cumselkey','p:revolvefrom','p:inputhandling','p:angles','p:angles_vector_method','p:angles_vector_start','p:angles_vector_stop','p:angles_vector_step','p:angles_vector_numvalues','p:angles_vector_function','p:angles_vector_interval','p:angles_vector_freqperdec','p:angtype','p:origfaces','p:angle1','p:angle2','p:axistype','p:pos','p:axis','p:pos3','p:axis3','p:revaxis','p:polres'</NodeDefaultValues>
          <GeomObjectList tag="geom">
            <GeomObject tag="rev1(1)" name="Revolve">
              <!-- Node status -->
              <entityFlags T="51">NORETAG</entityFlags>
              <!-- User comments -->
              <entityComments T="0"></entityComments>
              <!-- Created by -->
              <entityAuthor T="0"></entityAuthor>
              <!-- Creation time -->
              <entityCreationTime T="11">1507173610444</entityCreationTime>
              <!-- Last modification time -->
              <entityModifyTime T="11">1507177367690</entityModifyTime>
              <!-- Updated by -->
              <entityModifiedBy T="0"></entityModifiedBy>
              <assocID T="6">4,1,191223823,1099629134</assocID>
              <GeomNative tag="geomnative">
                <!-- Space dimension. -->
                <spaceDim T="5">3</spaceDim>
                <!-- Number of entities. -->
                <numEntities T="6">8,12,4,0</numEntities>
                <!-- Number of entities for mesh control. -->
                <numEntitiesMesh T="6">8,12,4,0</numEntitiesMesh>
                <!-- Number of finite void regions. -->
                <numFiniteVoids T="5">0</numFiniteVoids>
                <!-- Size. -->
                <geomScale T="12">20.0</geomScale>
                <!-- Relative tolerance. -->
                <geomTol T="12">1.0E-10</geomTol>
                <!-- Object type -->
                <type T="0">surface</type>
              </GeomNative>
            </GeomObject>
          </GeomObjectList>
          <GeomFeatureList tag="feature" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507173607594</entityCreationTime>
          </GeomFeatureList>
        </GeomFeature>
        <GeomFeature op="ConvertToSurface" tag="csur1" name="Convert to Surface 1">
          <!-- User comments -->
          <entityComments T="0"></entityComments>
          <!-- Created by -->
          <entityAuthor T="0"></entityAuthor>
          <!-- Creation time -->
          <entityCreationTime T="11">1507173943690</entityCreationTime>
          <!-- Last modification time -->
          <entityModifyTime T="11">1507177367690</entityModifyTime>
          <!-- Updated by -->
          <entityModifiedBy T="0"></entityModifiedBy>
          <!-- Key containing all property values -->
          <key T="0">true[deg]inputOBJECT[rev1]keepoffrepairtoltypeautogeomrepcomsol</key>
          <!-- Current feature status -->
          <status T="101">BUILT</status>
          <!-- Status of last build operation -->
          <buildStatus T="101">BUILT</buildStatus>
          <!-- Contribute to -->
          <propertyValue T="30" value="none" name="p:contributeto" ReferenceContainerList="/geom/geom1/selection" CompositeIndex="1"></propertyValue>
          <!-- Input objects -->
          <propertyValue T="30" name="p:input">
            <Selection selection="LocalGeomObjectSelection" selType="OBJECT">
              <base geom="/geom/geom1"/>
              <object flags="12" feature="/geom/geom1/feature/rev1" assocId="{4,1,191223823,1099629134}"/>
            </Selection>
          </propertyValue>
          <cacheTag T="11">-8672653593654727172</cacheTag>
          <!-- Unique identifier -->
          <id T="5">5</id>
          <NodeDefaultValues>8,'p:selresult','p:selresultshow','p:cumselkey','p:keep','p:repairtoltype','p:repairtol','p:absrepairtol','p:geomrep'</NodeDefaultValues>
          <GeomObjectList tag="geom">
            <GeomObject tag="csur1(1)" name="Convert_to_surface">
              <!-- Node status -->
              <entityFlags T="51">NORETAG</entityFlags>
              <!-- User comments -->
              <entityComments T="0"></entityComments>
              <!-- Created by -->
              <entityAuthor T="0"></entityAuthor>
              <!-- Creation time -->
              <entityCreationTime T="11">1507173950104</entityCreationTime>
              <!-- Last modification time -->
              <entityModifyTime T="11">1507177367690</entityModifyTime>
              <!-- Updated by -->
              <entityModifiedBy T="0"></entityModifiedBy>
              <assocID T="6">5,0,-2019259519,-387743637</assocID>
              <GeomNative tag="geomnative">
                <!-- Space dimension. -->
                <spaceDim T="5">3</spaceDim>
                <!-- Number of entities. -->
                <numEntities T="6">8,12,4,0</numEntities>
                <!-- Number of entities for mesh control. -->
                <numEntitiesMesh T="6">8,12,4,0</numEntitiesMesh>
                <!-- Number of finite void regions. -->
                <numFiniteVoids T="5">0</numFiniteVoids>
                <!-- Geometry exists. -->
                <existing T="3">true</existing>
                <!-- Size. -->
                <geomScale T="12">20.0</geomScale>
                <!-- Relative tolerance. -->
                <geomTol T="12">1.0E-10</geomTol>
                <!-- Object type -->
                <type T="0">surface</type>
                <!-- Geom object -->
                <geom T="52" class="GEOMETRY" resource="geometry2.mphbin" id="87a48b819a31edfc" fileid="f5dc2c89dcc74e63"/>
              </GeomNative>
            </GeomObject>
          </GeomObjectList>
          <GeomFeatureList tag="feature" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507173943692</entityCreationTime>
          </GeomFeatureList>
        </GeomFeature>
        <GeomFeature op="Finalize" tag="fin" name="Form Union">
          <!-- Node status -->
          <entityFlags T="51">NOREMOVE|NORETAG|NODEACTIVATE</entityFlags>
          <!-- User comments -->
          <entityComments T="0"></entityComments>
          <!-- Created by -->
          <entityAuthor T="0"></entityAuthor>
          <!-- Creation time -->
          <entityCreationTime T="11">1507173373222</entityCreationTime>
          <!-- Last modification time -->
          <entityModifyTime T="11">1507177367690</entityModifyTime>
          <!-- Updated by -->
          <entityModifiedBy T="0"></entityModifiedBy>
          <!-- Key containing all property values -->
          <key T="0">true[deg]actionunionrepairtoltypeautogeomrepcomsol</key>
          <!-- Current feature status -->
          <status T="101">BUILT</status>
          <!-- Status of last build operation -->
          <buildStatus T="101">BUILT</buildStatus>
          <!-- Absolute repair tolerance -->
          <propertyValue T="30" value="2.0E-5" name="p:absrepairtol"></propertyValue>
          <cacheTag T="11">-5554504464062239988</cacheTag>
          <!-- Unique identifier -->
          <id T="5">1</id>
          <NodeDefaultValues>8,'p:action','p:imprint','p:createpairs','p:splitpairs','p:pairtype','p:repairtoltype','p:repairtol','p:geomrep'</NodeDefaultValues>
          <GeomObjectList tag="geom">
            <GeomObject tag="fin(1)" name="Form_union/assembly">
              <!-- Node status -->
              <entityFlags T="51">NORETAG</entityFlags>
              <!-- User comments -->
              <entityComments T="0"></entityComments>
              <!-- Created by -->
              <entityAuthor T="0"></entityAuthor>
              <!-- Creation time -->
              <entityCreationTime T="11">1507173954863</entityCreationTime>
              <!-- Last modification time -->
              <entityModifyTime T="11">1507177367690</entityModifyTime>
              <!-- Updated by -->
              <entityModifiedBy T="0"></entityModifiedBy>
              <assocID T="6">1,0,-1293258850,-1024377477</assocID>
              <GeomNative tag="geomnative">
                <!-- Space dimension. -->
                <spaceDim T="5">3</spaceDim>
                <!-- Number of entities. -->
                <numEntities T="6">8,12,4,0</numEntities>
                <!-- Number of entities for mesh control. -->
                <numEntitiesMesh T="6">8,12,4,0</numEntitiesMesh>
                <!-- Number of finite void regions. -->
                <numFiniteVoids T="5">0</numFiniteVoids>
                <!-- Geometry exists. -->
                <existing T="3">true</existing>
                <!-- Size. -->
                <geomScale T="12">20.0</geomScale>
                <!-- Relative tolerance. -->
                <geomTol T="12">1.0E-10</geomTol>
                <!-- Object type -->
                <type T="0">surface</type>
                <!-- Geom object -->
                <geom T="52" class="GEOMETRY" resource="geometry3.mphbin" id="b2ea6f9e743fab0c" fileid="e728cfd438ca3c9c"/>
              </GeomNative>
            </GeomObject>
          </GeomObjectList>
          <GeomFeatureList tag="feature" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507173373224</entityCreationTime>
          </GeomFeatureList>
        </GeomFeature>
      </GeomFeatureList>
      <GeomNative tag="geomnative">
        <!-- Space dimension. -->
        <spaceDim T="5">3</spaceDim>
        <!-- Number of entities. -->
        <numEntities T="6">8,12,4,0</numEntities>
        <!-- Number of entities for mesh control. -->
        <numEntitiesMesh T="6">8,12,4,0</numEntitiesMesh>
        <!-- Number of finite void regions. -->
        <numFiniteVoids T="5">0</numFiniteVoids>
        <!-- Geometry exists. -->
        <existing T="3">true</existing>
        <!-- Size. -->
        <geomScale T="12">20.0</geomScale>
        <!-- Relative tolerance. -->
        <geomTol T="12">1.0E-10</geomTol>
        <!-- Bounding box -->
        <boundingBox T="13">-1.0000150371353256,1.0000150371353256,-1.0000150371353256,1.0000150371353256,0.0,20.0</boundingBox>
        <!-- Object type -->
        <type T="0">surface</type>
        <!-- Geom object -->
        <geom T="52" class="GEOMETRY" resource="geometry3.mphbin" id="b2ea6f9e743fab0c" fileid="e728cfd438ca3c9c"/>
      </GeomNative>
      <GeomObjectSelectionFeatureList tag="selection" name="Cumulative Selections">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507173373221</entityCreationTime>
      </GeomObjectSelectionFeatureList>
    </GeomSequence>
  </GeomList>
  <GroupList tag="group" name="Load and Constraint Groups">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361078</entityCreationTime>
  </GroupList>
  <OdeList tag="ode" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361078</entityCreationTime>
  </OdeList>
  <FieldList tag="field" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361079</entityCreationTime>
    <Field tag="field1">
      <!-- Link to generator -->
      <derivedFrom T="50">/physics/cb/feature/cfeq1</derivedFrom>
      <fieldname T="0">u1</fieldname>
      <!-- Shape functions -->
      <shapes T="50">/shape/shape1</shapes>
    </Field>
    <Field tag="field2">
      <!-- Link to generator -->
      <derivedFrom T="50">/physics/cb/feature/cfeq1</derivedFrom>
      <fieldname T="0">u2</fieldname>
      <!-- Shape functions -->
      <shapes T="50">/shape/shape2</shapes>
    </Field>
  </FieldList>
  <ProbeFeatureList tag="probe" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361079</entityCreationTime>
  </ProbeFeatureList>
  <ProbeFeatureList tag="massProp" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361079</entityCreationTime>
  </ProbeFeatureList>
  <CplList tag="cpl" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361079</entityCreationTime>
    <Cpl op="LinearExtrusion" tag="linext1" name="Linear Extrusion 1">
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507175250019</entityCreationTime>
      <selection T="32" selection="LocalSelection" selType="GEOMDIM">
        <explicit dim="1" hDim="1" geom="/geom/geom1" entities="-12,-1,4,5,8,11"/>
      </selection>
      <!-- Type -->
      <type T="0">LinearExtrusion</type>
      <!-- Operator name -->
      <propertyValue T="30" value="linext1" name="p:opname"></propertyValue>
      <!-- Source_vertex_X#1 -->
      <propertyValue T="30" name="p:srcvertex1">
        <Selection selection="LocalSelection" selType="GEOMDIM">
          <explicit dim="0" hDim="0" geom="/geom/geom1" entities="-8,-1,8"/>
        </Selection>
      </propertyValue>
      <!-- Source_vertex_X#2 -->
      <propertyValue T="30" name="p:srcvertex2">
        <Selection selection="LocalSelection" selType="GEOMDIM">
          <explicit dim="0" hDim="0" geom="/geom/geom1" entities="-8,-1,4"/>
        </Selection>
      </propertyValue>
      <!-- Source_vertex_X#3 -->
      <propertyValue T="30" name="p:srcvertex3">
        <Selection selection="LocalSelection" selType="GEOMDIM">
          <explicit dim="0" hDim="0" geom="/geom/geom1" entities="-8,-1,6"/>
        </Selection>
      </propertyValue>
      <!-- Source_vertex_X#4 -->
      <propertyValue T="30" name="p:srcvertex4">
        <Selection selection="LocalSelection" selType="GEOMDIM">
          <explicit dim="0" hDim="0" geom="/geom/geom1" entities="-8,-1,2"/>
        </Selection>
      </propertyValue>
      <!-- Destination_vertex_X#1 -->
      <propertyValue T="30" name="p:dstvertex1">
        <Selection selection="LocalSelection" selType="GEOMDIM">
          <explicit dim="0" hDim="0" geom="/geom/geom1" entities="-8,-1,7"/>
        </Selection>
      </propertyValue>
      <!-- Destination_vertex_X#2 -->
      <propertyValue T="30" name="p:dstvertex2">
        <Selection selection="LocalSelection" selType="GEOMDIM">
          <explicit dim="0" hDim="0" geom="/geom/geom1" entities="-8,-1,3"/>
        </Selection>
      </propertyValue>
      <!-- Destination_vertex_X#3 -->
      <propertyValue T="30" name="p:dstvertex3">
        <Selection selection="LocalSelection" selType="GEOMDIM">
          <explicit dim="0" hDim="0" geom="/geom/geom1" entities="-8,-1,5"/>
        </Selection>
      </propertyValue>
      <!-- Destination_vertex_X#4 -->
      <propertyValue T="30" name="p:dstvertex4">
        <Selection selection="LocalSelection" selType="GEOMDIM">
          <explicit dim="0" hDim="0" geom="/geom/geom1" entities="-8,-1,1"/>
        </Selection>
      </propertyValue>
      <!-- Destination geometry -->
      <propertyValue T="30" name="p:dstgeom" Reference="/geom/geom1" ReferenceContainerList="/geom"></propertyValue>
      <NodeDefaultValues>7,'p:dstframe','p:srcframe','p:usesrcmap','p:srcmap','p:method','p:exttol','p:usenan'</NodeDefaultValues>
      <CplList tag="feature" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507175250020</entityCreationTime>
      </CplList>
    </Cpl>
  </CplList>
  <FunctionFeatureList tag="func" name="Functions">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361080</entityCreationTime>
    <FunctionFeature op="Analytic" tag="an1" name="Analytic 1">
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507173668782</entityCreationTime>
      <!-- Function name -->
      <propertyValue T="30" value="F1" name="p:funcname"></propertyValue>
      <!-- Expression -->
      <propertyValue T="30" value="gamma*(u10-u1-F0(u1,u2))" name="p:expr"></propertyValue>
      <!-- Arguments -->
      <propertyValue T="30" valueMatrix="1|2,'u1','u2'" name="p:args"></propertyValue>
      <!-- Arguments -->
      <propertyValue T="30" valueMatrix="2|3,'u1','0','1'|3,'u2','0','1'" name="p:plotargs"></propertyValue>
      <NodeDefaultValues>9,'p:relaxnamecheck','p:dermethod','p:argders','p:periodic','p:periodiclower','p:periodicupper','p:argunit','p:fununit','p:complex'</NodeDefaultValues>
      <FunctionFeatureList tag="feature" name="Functions">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507173668790</entityCreationTime>
      </FunctionFeatureList>
    </FunctionFeature>
    <FunctionFeature op="Analytic" tag="an2" name="Analytic 2">
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507173779728</entityCreationTime>
      <!-- Function name -->
      <propertyValue T="30" value="F2" name="p:funcname"></propertyValue>
      <!-- Expression -->
      <propertyValue T="30" value="gamma*(alpha*(u20-u2)-F0(u1,u2))" name="p:expr"></propertyValue>
      <!-- Arguments -->
      <propertyValue T="30" valueMatrix="1|2,'u1','u2'" name="p:args"></propertyValue>
      <!-- Arguments -->
      <propertyValue T="30" valueMatrix="2|3,'u1','0','1'|3,'u2','0','1'" name="p:plotargs"></propertyValue>
      <NodeDefaultValues>9,'p:relaxnamecheck','p:dermethod','p:argders','p:periodic','p:periodiclower','p:periodicupper','p:argunit','p:fununit','p:complex'</NodeDefaultValues>
      <FunctionFeatureList tag="feature" name="Functions">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507173779752</entityCreationTime>
      </FunctionFeatureList>
    </FunctionFeature>
    <FunctionFeature op="Analytic" tag="an3" name="Analytic 3">
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507173890269</entityCreationTime>
      <!-- Function name -->
      <propertyValue T="30" value="F0" name="p:funcname"></propertyValue>
      <!-- Expression -->
      <propertyValue T="30" value="rho*u1*u2/(1+u1+K*u1^2)" name="p:expr"></propertyValue>
      <!-- Arguments -->
      <propertyValue T="30" valueMatrix="1|2,'u1','u2'" name="p:args"></propertyValue>
      <!-- Arguments -->
      <propertyValue T="30" valueMatrix="2|3,'u1','0','1'|3,'u2','0','1'" name="p:plotargs"></propertyValue>
      <NodeDefaultValues>9,'p:relaxnamecheck','p:dermethod','p:argders','p:periodic','p:periodiclower','p:periodicupper','p:argunit','p:fununit','p:complex'</NodeDefaultValues>
      <FunctionFeatureList tag="feature" name="Functions">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507173890278</entityCreationTime>
      </FunctionFeatureList>
    </FunctionFeature>
    <FunctionFeature op="Random" tag="rn1" name="Random 1">
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507174035707</entityCreationTime>
      <!-- Function name -->
      <propertyValue T="30" value="rn1" name="p:funcname"></propertyValue>
      <!-- Number of arguments -->
      <propertyValue T="30" value="3" name="p:nargs"></propertyValue>
      <!-- Mean -->
      <propertyValue T="30" value="1/2" name="p:mean"></propertyValue>
      <!-- Random seed -->
      <propertyValue T="30" value="113013" name="p:seed"></propertyValue>
      <NodeDefaultValues>5,'p:relaxnamecheck','p:type','p:uniformrange','p:normalsigma','p:seedactive'</NodeDefaultValues>
      <FunctionFeatureList tag="feature" name="Functions">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507174035709</entityCreationTime>
      </FunctionFeatureList>
    </FunctionFeature>
  </FunctionFeatureList>
  <ExprList tag="expr" name="Variables">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361080</entityCreationTime>
    <Expr tag="iexpr1" name="Derived Variables 1">
      <!-- Link to generator -->
      <derivedFrom T="50">/</derivedFrom>
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507177366060</entityCreationTime>
      <selection T="32" selection="XDLocalSelection" selType="GLOBAL">
      </selection>
      <!-- Expressions -->
      <expressions T="31" name="g_const" expr="9.80665[m/s^2]" descr="Acceleration of gravity"></expressions>
      <expressions T="31" name="N_A_const" expr="6.022140857E23[1/mol]" descr="Avogadro constant"></expressions>
      <expressions T="31" name="k_B_const" expr="1.38064852E-23[J/K]" descr="Boltzmann constant"></expressions>
      <expressions T="31" name="Z0_const" expr="root.mu0_const*root.c_const" descr="Characteristic impedance of vacuum"></expressions>
      <expressions T="31" name="me_const" expr="9.10938356E-31[kg]" descr="Electron mass"></expressions>
      <expressions T="31" name="e_const" expr="1.6021766208E-19[C]" descr="Elementary charge"></expressions>
      <expressions T="31" name="F_const" expr="96485.33289[C/mol]" descr="Faraday constant"></expressions>
      <expressions T="31" name="alpha_const" expr="0.0072973525664" descr="Fine-structure constant"></expressions>
      <expressions T="31" name="G_const" expr="6.67408E-11[m^3/(kg*s^2)]" descr="Gravitational constant"></expressions>
      <expressions T="31" name="hbar_const" expr="1.0545718E-34[J*s/rad]" descr="Reduced Planck's constant"></expressions>
      <expressions T="31" name="V_m_const" expr="0.022413962[m^3/mol]" descr="Molar volume of ideal gas"></expressions>
      <expressions T="31" name="mn_const" expr="1.674927471E-27[kg]" descr="Neutron mass"></expressions>
      <expressions T="31" name="epsilon0_const" expr="8.854187817E-12[F/m]" descr="Permittivity of vacuum"></expressions>
      <expressions T="31" name="mu0_const" expr="4*root.pi*1.0E-7[H/m]" descr="Permeability of vacuum"></expressions>
      <expressions T="31" name="h_const" expr="6.62607004E-34[J*s]" descr="Planck's constant"></expressions>
      <expressions T="31" name="mp_const" expr="1.672621898E-27[kg]" descr="Proton mass"></expressions>
      <expressions T="31" name="c_const" expr="299792458[m/s]" descr="Speed of light in vacuum"></expressions>
      <expressions T="31" name="sigma_const" expr="5.670367E-8[kg/(s^3*K^4)]" descr="Stefan-Boltzmann constant"></expressions>
      <expressions T="31" name="R_const" expr="8.3144598[J/(K*mol)]" descr="Universal gas constant"></expressions>
      <expressions T="31" name="b_const" expr="0.0028977729[m*K]" descr="Wien displacement law constant"></expressions>
      <expressions T="31" name="isRHS" expr="0"></expressions>
      <expressions T="31" name="t" expr="0" descr="Time"></expressions>
      <ModelEntityTag tag="Analysis">
        <!-- List of tags -->
        <values T="1">1,'std1/time'</values>
      </ModelEntityTag>
    </Expr>
    <Expr tag="iexpr2" name="Derived Variables 2">
      <!-- Link to generator -->
      <derivedFrom T="50">/frame/geometry1</derivedFrom>
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507177366061</entityCreationTime>
      <selection T="32" selection="XDLocalSelection" selType="GLOBAL">
      </selection>
      <!-- Expressions -->
      <expressions T="31" name="material.F11" expr="1" descr="Coordinate transform from Geometry frame to Material frame, 11 component"></expressions>
      <expressions T="31" name="material.F21" expr="0" descr="Coordinate transform from Geometry frame to Material frame, 21 component"></expressions>
      <expressions T="31" name="material.F31" expr="0" descr="Coordinate transform from Geometry frame to Material frame, 31 component"></expressions>
      <expressions T="31" name="material.F12" expr="0" descr="Coordinate transform from Geometry frame to Material frame, 12 component"></expressions>
      <expressions T="31" name="material.F22" expr="1" descr="Coordinate transform from Geometry frame to Material frame, 22 component"></expressions>
      <expressions T="31" name="material.F32" expr="0" descr="Coordinate transform from Geometry frame to Material frame, 32 component"></expressions>
      <expressions T="31" name="material.F13" expr="0" descr="Coordinate transform from Geometry frame to Material frame, 13 component"></expressions>
      <expressions T="31" name="material.F23" expr="0" descr="Coordinate transform from Geometry frame to Material frame, 23 component"></expressions>
      <expressions T="31" name="material.F33" expr="1" descr="Coordinate transform from Geometry frame to Material frame, 33 component"></expressions>
      <expressions T="31" name="material.detF" expr="1" descr="Volume factor from Geometry frame to Material frame"></expressions>
      <ModelEntityTag tag="Analysis">
        <!-- List of tags -->
        <values T="1">1,'std1/time'</values>
      </ModelEntityTag>
    </Expr>
    <Expr tag="iexpr3" name="Derived Variables 3">
      <!-- Link to generator -->
      <derivedFrom T="50">/frame/geometry1</derivedFrom>
      <!-- Containing model node -->
      <storedParent T="50">/modelNode/comp1</storedParent>
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507177366062</entityCreationTime>
      <selection T="32" selection="XDLocalSelection" selType="GEOMDIM">
        <explicit dim="2" hDim="2" geom="/geom/geom1" entities="-4,-1,1,2,3,4"/>
      </selection>
      <!-- Expressions -->
      <expressions T="31" name="material.en" expr="1" descr="Volume factor from Geometry frame to Material frame"></expressions>
      <ModelEntityTag tag="Analysis">
        <!-- List of tags -->
        <values T="1">1,'std1/time'</values>
      </ModelEntityTag>
    </Expr>
    <Expr tag="iexpr4" name="Derived Variables 4">
      <!-- Link to generator -->
      <derivedFrom T="50">/frame/material1</derivedFrom>
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507177366062</entityCreationTime>
      <selection T="32" selection="XDLocalSelection" selType="GLOBAL">
      </selection>
      <!-- Expressions -->
      <expressions T="31" name="spatial.F11" expr="1" descr="Coordinate transform from Material frame to Spatial frame, 11 component"></expressions>
      <expressions T="31" name="spatial.F21" expr="0" descr="Coordinate transform from Material frame to Spatial frame, 21 component"></expressions>
      <expressions T="31" name="spatial.F31" expr="0" descr="Coordinate transform from Material frame to Spatial frame, 31 component"></expressions>
      <expressions T="31" name="spatial.F12" expr="0" descr="Coordinate transform from Material frame to Spatial frame, 12 component"></expressions>
      <expressions T="31" name="spatial.F22" expr="1" descr="Coordinate transform from Material frame to Spatial frame, 22 component"></expressions>
      <expressions T="31" name="spatial.F32" expr="0" descr="Coordinate transform from Material frame to Spatial frame, 32 component"></expressions>
      <expressions T="31" name="spatial.F13" expr="0" descr="Coordinate transform from Material frame to Spatial frame, 13 component"></expressions>
      <expressions T="31" name="spatial.F23" expr="0" descr="Coordinate transform from Material frame to Spatial frame, 23 component"></expressions>
      <expressions T="31" name="spatial.F33" expr="1" descr="Coordinate transform from Material frame to Spatial frame, 33 component"></expressions>
      <expressions T="31" name="spatial.detF" expr="1" descr="Volume factor from Material frame to Spatial frame"></expressions>
      <expressions T="31" name="invF11" expr="1" descr="Coordinate transform from Material frame to Geometry frame, 11 component"></expressions>
      <expressions T="31" name="invF21" expr="0" descr="Coordinate transform from Material frame to Geometry frame, 21 component"></expressions>
      <expressions T="31" name="invF31" expr="0" descr="Coordinate transform from Material frame to Geometry frame, 31 component"></expressions>
      <expressions T="31" name="invF12" expr="0" descr="Coordinate transform from Material frame to Geometry frame, 12 component"></expressions>
      <expressions T="31" name="invF22" expr="1" descr="Coordinate transform from Material frame to Geometry frame, 22 component"></expressions>
      <expressions T="31" name="invF32" expr="0" descr="Coordinate transform from Material frame to Geometry frame, 32 component"></expressions>
      <expressions T="31" name="invF13" expr="0" descr="Coordinate transform from Material frame to Geometry frame, 13 component"></expressions>
      <expressions T="31" name="invF23" expr="0" descr="Coordinate transform from Material frame to Geometry frame, 23 component"></expressions>
      <expressions T="31" name="invF33" expr="1" descr="Coordinate transform from Material frame to Geometry frame, 33 component"></expressions>
      <expressions T="31" name="detInvF" expr="1" descr="Volume factor from Material frame to Geometry frame"></expressions>
      <ModelEntityTag tag="Analysis">
        <!-- List of tags -->
        <values T="1">1,'std1/time'</values>
      </ModelEntityTag>
    </Expr>
    <Expr tag="iexpr5" name="Derived Variables 5">
      <!-- Link to generator -->
      <derivedFrom T="50">/frame/material1</derivedFrom>
      <!-- Containing model node -->
      <storedParent T="50">/modelNode/comp1</storedParent>
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507177366063</entityCreationTime>
      <selection T="32" selection="XDLocalSelection" selType="GEOMDIM">
        <explicit dim="2" hDim="2" geom="/geom/geom1" entities="-4,-1,1,2,3,4"/>
      </selection>
      <!-- Expressions -->
      <expressions T="31" name="spatial.en" expr="1" descr="Volume factor from Material frame to Spatial frame"></expressions>
      <ModelEntityTag tag="Analysis">
        <!-- List of tags -->
        <values T="1">1,'std1/time'</values>
      </ModelEntityTag>
    </Expr>
    <Expr tag="iexpr6" name="Derived Variables 6">
      <!-- Link to generator -->
      <derivedFrom T="50">/frame/spatial1</derivedFrom>
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507177366063</entityCreationTime>
      <selection T="32" selection="XDLocalSelection" selType="GLOBAL">
      </selection>
      <!-- Expressions -->
      <expressions T="31" name="invF11" expr="1" descr="Coordinate transform from Spatial frame to Material frame, 11 component"></expressions>
      <expressions T="31" name="invF21" expr="0" descr="Coordinate transform from Spatial frame to Material frame, 21 component"></expressions>
      <expressions T="31" name="invF31" expr="0" descr="Coordinate transform from Spatial frame to Material frame, 31 component"></expressions>
      <expressions T="31" name="invF12" expr="0" descr="Coordinate transform from Spatial frame to Material frame, 12 component"></expressions>
      <expressions T="31" name="invF22" expr="1" descr="Coordinate transform from Spatial frame to Material frame, 22 component"></expressions>
      <expressions T="31" name="invF32" expr="0" descr="Coordinate transform from Spatial frame to Material frame, 32 component"></expressions>
      <expressions T="31" name="invF13" expr="0" descr="Coordinate transform from Spatial frame to Material frame, 13 component"></expressions>
      <expressions T="31" name="invF23" expr="0" descr="Coordinate transform from Spatial frame to Material frame, 23 component"></expressions>
      <expressions T="31" name="invF33" expr="1" descr="Coordinate transform from Spatial frame to Material frame, 33 component"></expressions>
      <expressions T="31" name="detInvF" expr="1" descr="Volume factor from Spatial frame to Material frame"></expressions>
      <ModelEntityTag tag="Analysis">
        <!-- List of tags -->
        <values T="1">1,'std1/time'</values>
      </ModelEntityTag>
    </Expr>
    <Expr tag="iexpr7" name="Derived Variables 7">
      <!-- Link to generator -->
      <derivedFrom T="50">/geom/geom1</derivedFrom>
      <!-- Containing model node -->
      <storedParent T="50">/modelNode/comp1</storedParent>
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507177366064</entityCreationTime>
      <selection T="32" selection="XDLocalSelection" selType="GEOMDIM">
        <explicit dim="0" hDim="0" geom="/geom/geom1" entities="-8,-1,1,2,3,4,5,6,7,8"/>
      </selection>
      <!-- Expressions -->
      <expressions T="31" name="dGeomChar" expr="20.199015832361095" descr="Characteristic distance for geometry"></expressions>
      <expressions T="31" name="material.point" expr="0" descr="Material settings"></expressions>
      <ModelEntityTag tag="Analysis">
        <!-- List of tags -->
        <values T="1">1,'std1/time'</values>
      </ModelEntityTag>
    </Expr>
    <Expr tag="iexpr8" name="Derived Variables 8">
      <!-- Link to generator -->
      <derivedFrom T="50">/geom/geom1</derivedFrom>
      <!-- Containing model node -->
      <storedParent T="50">/modelNode/comp1</storedParent>
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507177366064</entityCreationTime>
      <selection T="32" selection="XDLocalSelection" selType="GEOMDIM">
        <explicit dim="1" hDim="1" geom="/geom/geom1" entities="-12,-1,1,2,3,4,5,6,7,8,9,10,11,12"/>
      </selection>
      <!-- Expressions -->
      <expressions T="31" name="dGeomChar" expr="20.199015832361095" descr="Characteristic distance for geometry"></expressions>
      <expressions T="31" name="material.edge" expr="0" descr="Material settings"></expressions>
      <ModelEntityTag tag="Analysis">
        <!-- List of tags -->
        <values T="1">1,'std1/time'</values>
      </ModelEntityTag>
    </Expr>
    <Expr tag="iexpr9" name="Derived Variables 9">
      <!-- Link to generator -->
      <derivedFrom T="50">/geom/geom1</derivedFrom>
      <!-- Containing model node -->
      <storedParent T="50">/modelNode/comp1</storedParent>
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507177366064</entityCreationTime>
      <selection T="32" selection="XDLocalSelection" selType="GEOMDIM">
        <explicit dim="2" hDim="2" geom="/geom/geom1" entities="-4,-1,1,2,3,4"/>
      </selection>
      <!-- Expressions -->
      <expressions T="31" name="dGeomChar" expr="20.199015832361095" descr="Characteristic distance for geometry"></expressions>
      <expressions T="31" name="material.boundary" expr="0" descr="Material settings"></expressions>
      <ModelEntityTag tag="Analysis">
        <!-- List of tags -->
        <values T="1">1,'std1/time'</values>
      </ModelEntityTag>
    </Expr>
    <Expr tag="iexpr10" name="Derived Variables 10">
      <!-- Link to generator -->
      <derivedFrom T="50">/physics/cb</derivedFrom>
      <!-- Containing model node -->
      <storedParent T="50">/modelNode/comp1</storedParent>
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507177366065</entityCreationTime>
      <selection T="32" selection="XDLocalSelection" selType="GEOMDIM">
        <explicit dim="0" hDim="0" geom="/geom/geom1" entities="-8,-1,1,2,3,4,5,6,7,8"/>
      </selection>
      <!-- Expressions -->
      <expressions T="31" name="u_fld_act" expr="0" descr="Field 'root.comp1.u' active flag"></expressions>
      <expressions T="31" name="u1_fld_act" expr="1" descr="Field 'root.comp1.u1' active flag"></expressions>
      <expressions T="31" name="u2_fld_act" expr="1" descr="Field 'root.comp1.u2' active flag"></expressions>
      <ModelEntityTag tag="Analysis">
        <!-- List of tags -->
        <values T="1">1,'std1/time'</values>
      </ModelEntityTag>
    </Expr>
    <Expr tag="iexpr11" name="Derived Variables 11">
      <!-- Link to generator -->
      <derivedFrom T="50">/physics/cb</derivedFrom>
      <!-- Containing model node -->
      <storedParent T="50">/modelNode/comp1</storedParent>
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507177366065</entityCreationTime>
      <selection T="32" selection="XDLocalSelection" selType="GEOMDIM">
        <explicit dim="1" hDim="1" geom="/geom/geom1" entities="-12,-1,1,2,3,4,5,6,7,8,9,10,11,12"/>
      </selection>
      <!-- Expressions -->
      <expressions T="31" name="u_fld_act" expr="0" descr="Field 'root.comp1.u' active flag"></expressions>
      <expressions T="31" name="u1_fld_act" expr="1" descr="Field 'root.comp1.u1' active flag"></expressions>
      <expressions T="31" name="u2_fld_act" expr="1" descr="Field 'root.comp1.u2' active flag"></expressions>
      <ModelEntityTag tag="Analysis">
        <!-- List of tags -->
        <values T="1">1,'std1/time'</values>
      </ModelEntityTag>
    </Expr>
    <Expr tag="iexpr12" name="Derived Variables 12">
      <!-- Link to generator -->
      <derivedFrom T="50">/physics/cb</derivedFrom>
      <!-- Containing model node -->
      <storedParent T="50">/modelNode/comp1</storedParent>
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507177366066</entityCreationTime>
      <selection T="32" selection="XDLocalSelection" selType="GEOMDIM">
        <explicit dim="2" hDim="2" geom="/geom/geom1" entities="-4,-1,1,2,3,4"/>
      </selection>
      <!-- Expressions -->
      <expressions T="31" name="u_fld_act" expr="0" descr="Field 'root.comp1.u' active flag"></expressions>
      <expressions T="31" name="u1_fld_act" expr="1" descr="Field 'root.comp1.u1' active flag"></expressions>
      <expressions T="31" name="u2_fld_act" expr="1" descr="Field 'root.comp1.u2' active flag"></expressions>
      <expressions T="31" name="domflux.u1x" expr="-root.nu1*root.comp1.u1Tx" descr="Domain flux, x component"></expressions>
      <expressions T="31" name="domflux.u1y" expr="-root.nu1*root.comp1.u1Ty" descr="Domain flux, y component"></expressions>
      <expressions T="31" name="domflux.u1z" expr="-root.nu1*root.comp1.u1Tz" descr="Domain flux, z component"></expressions>
      <expressions T="31" name="domflux.u2x" expr="-root.nu2*root.comp1.u2Tx" descr="Domain flux, x component"></expressions>
      <expressions T="31" name="domflux.u2y" expr="-root.nu2*root.comp1.u2Ty" descr="Domain flux, y component"></expressions>
      <expressions T="31" name="domflux.u2z" expr="-root.nu2*root.comp1.u2Tz" descr="Domain flux, z component"></expressions>
      <ModelEntityTag tag="Analysis">
        <!-- List of tags -->
        <values T="1">1,'std1/time'</values>
      </ModelEntityTag>
    </Expr>
    <Expr tag="iexpr13" name="Derived Variables 13">
      <!-- Link to generator -->
      <derivedFrom T="50">/physics/cb/feature/flux1</derivedFrom>
      <!-- Containing model node -->
      <storedParent T="50">/modelNode/comp1</storedParent>
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507177366067</entityCreationTime>
      <selection T="32" selection="XDLocalSelection" selType="GEOMDIM">
        <explicit dim="1" hDim="1" geom="/geom/geom1" entities="-12,-1,2,3,7,10"/>
      </selection>
      <!-- Expressions -->
      <expressions T="31" name="g_u1" expr="0" descr="Boundary flux/source"></expressions>
      <expressions T="31" name="g_u2" expr="0" descr="Boundary flux/source"></expressions>
      <ModelEntityTag tag="Analysis">
        <!-- List of tags -->
        <values T="1">1,'std1/time'</values>
      </ModelEntityTag>
    </Expr>
    <Expr tag="iexpr14" name="Derived Variables 14">
      <!-- Link to generator -->
      <derivedFrom T="50">/coordsys/sys1</derivedFrom>
      <!-- Containing model node -->
      <storedParent T="50">/modelNode/comp1</storedParent>
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507177366068</entityCreationTime>
      <selection T="32" selection="XDLocalSelection" selType="GEOMDIM">
        <explicit dim="2" hDim="2" geom="/geom/geom1" entities="-4,-1,1,2,3,4"/>
      </selection>
      <!-- Expressions -->
      <expressions T="31" name="Tdef11" expr="if(sqrt((root.nz*root.nx)^2+(root.nz*root.ny)^2+(1-root.nz^2)^2)&gt;1.0E-10,-root.nz*root.nx/sqrt((root.nz*root.nx)^2+(root.nz*root.ny)^2+(1-root.nz^2)^2+root.eps),(1-root.nx^2)/sqrt((1-root.nx^2)^2+(root.nx*root.ny)^2+(root.nz*root.nx)^2+root.eps))" descr="Coordinate transform to system (sys1), 11 component"></expressions>
      <expressions T="31" name="Tdef21" expr="if(sqrt((root.nz*root.nx)^2+(root.nz*root.ny)^2+(1-root.nz^2)^2)&gt;1.0E-10,root.ny/sqrt((root.nz*root.nx)^2+(root.nz*root.ny)^2+(1-root.nz^2)^2+root.eps),0)" descr="Coordinate transform to system (sys1), 21 component"></expressions>
      <expressions T="31" name="Tdef31" expr="root.nx" descr="Coordinate transform to system (sys1), 31 component"></expressions>
      <expressions T="31" name="Tdef12" expr="if(sqrt((root.nz*root.nx)^2+(root.nz*root.ny)^2+(1-root.nz^2)^2)&gt;1.0E-10,-root.nz*root.ny/sqrt((root.nz*root.nx)^2+(root.nz*root.ny)^2+(1-root.nz^2)^2+root.eps),-root.nx*root.ny/sqrt((1-root.nx^2)^2+(root.nx*root.ny)^2+(root.nz*root.nx)^2+root.eps))" descr="Coordinate transform to system (sys1), 12 component"></expressions>
      <expressions T="31" name="Tdef22" expr="if(sqrt((root.nz*root.nx)^2+(root.nz*root.ny)^2+(1-root.nz^2)^2)&gt;1.0E-10,-root.nx/sqrt((root.nz*root.nx)^2+(root.nz*root.ny)^2+(1-root.nz^2)^2+root.eps),root.nz/sqrt((1-root.nx^2)^2+(root.nx*root.ny)^2+(root.nz*root.nx)^2+root.eps))" descr="Coordinate transform to system (sys1), 22 component"></expressions>
      <expressions T="31" name="Tdef32" expr="root.ny" descr="Coordinate transform to system (sys1), 32 component"></expressions>
      <expressions T="31" name="Tdef13" expr="if(sqrt((root.nz*root.nx)^2+(root.nz*root.ny)^2+(1-root.nz^2)^2)&gt;1.0E-10,(1-root.nz^2)/sqrt((root.nz*root.nx)^2+(root.nz*root.ny)^2+(1-root.nz^2)^2+root.eps),-root.nx*root.nz/sqrt((1-root.nx^2)^2+(root.nx*root.ny)^2+(root.nz*root.nx)^2+root.eps))" descr="Coordinate transform to system (sys1), 13 component"></expressions>
      <expressions T="31" name="Tdef23" expr="if(sqrt((root.nz*root.nx)^2+(root.nz*root.ny)^2+(1-root.nz^2)^2)&gt;1.0E-10,0,-root.ny/sqrt((1-root.nx^2)^2+(root.nx*root.ny)^2+(root.nz*root.nx)^2+root.eps))" descr="Coordinate transform to system (sys1), 23 component"></expressions>
      <expressions T="31" name="Tdef33" expr="root.nz" descr="Coordinate transform to system (sys1), 33 component"></expressions>
      <expressions T="31" name="invTdef11" expr="root.comp1.sys1.Tdef11" descr="Coordinate transform from system (sys1), 11 component"></expressions>
      <expressions T="31" name="invTdef21" expr="root.comp1.sys1.Tdef12" descr="Coordinate transform from system (sys1), 21 component"></expressions>
      <expressions T="31" name="invTdef31" expr="root.comp1.sys1.Tdef13" descr="Coordinate transform from system (sys1), 31 component"></expressions>
      <expressions T="31" name="invTdef12" expr="root.comp1.sys1.Tdef21" descr="Coordinate transform from system (sys1), 12 component"></expressions>
      <expressions T="31" name="invTdef22" expr="root.comp1.sys1.Tdef22" descr="Coordinate transform from system (sys1), 22 component"></expressions>
      <expressions T="31" name="invTdef32" expr="root.comp1.sys1.Tdef23" descr="Coordinate transform from system (sys1), 32 component"></expressions>
      <expressions T="31" name="invTdef13" expr="root.comp1.sys1.Tdef31" descr="Coordinate transform from system (sys1), 13 component"></expressions>
      <expressions T="31" name="invTdef23" expr="root.comp1.sys1.Tdef32" descr="Coordinate transform from system (sys1), 23 component"></expressions>
      <expressions T="31" name="invTdef33" expr="root.comp1.sys1.Tdef33" descr="Coordinate transform from system (sys1), 33 component"></expressions>
      <expressions T="31" name="Tref11" expr="if(sqrt((root.nZ*root.nX)^2+(root.nZ*root.nY)^2+(1-root.nZ^2)^2)&gt;1.0E-10,-root.nZ*root.nX/sqrt((root.nZ*root.nX)^2+(root.nZ*root.nY)^2+(1-root.nZ^2)^2+root.eps),(1-root.nX^2)/sqrt((1-root.nX^2)^2+(root.nX*root.nY)^2+(root.nZ*root.nX)^2+root.eps))" descr="Coordinate transform to system (sys1), 11 component"></expressions>
      <expressions T="31" name="Tref21" expr="if(sqrt((root.nZ*root.nX)^2+(root.nZ*root.nY)^2+(1-root.nZ^2)^2)&gt;1.0E-10,root.nY/sqrt((root.nZ*root.nX)^2+(root.nZ*root.nY)^2+(1-root.nZ^2)^2+root.eps),0)" descr="Coordinate transform to system (sys1), 21 component"></expressions>
      <expressions T="31" name="Tref31" expr="root.nX" descr="Coordinate transform to system (sys1), 31 component"></expressions>
      <expressions T="31" name="Tref12" expr="if(sqrt((root.nZ*root.nX)^2+(root.nZ*root.nY)^2+(1-root.nZ^2)^2)&gt;1.0E-10,-root.nZ*root.nY/sqrt((root.nZ*root.nX)^2+(root.nZ*root.nY)^2+(1-root.nZ^2)^2+root.eps),-root.nX*root.nY/sqrt((1-root.nX^2)^2+(root.nX*root.nY)^2+(root.nZ*root.nX)^2+root.eps))" descr="Coordinate transform to system (sys1), 12 component"></expressions>
      <expressions T="31" name="Tref22" expr="if(sqrt((root.nZ*root.nX)^2+(root.nZ*root.nY)^2+(1-root.nZ^2)^2)&gt;1.0E-10,-root.nX/sqrt((root.nZ*root.nX)^2+(root.nZ*root.nY)^2+(1-root.nZ^2)^2+root.eps),root.nZ/sqrt((1-root.nX^2)^2+(root.nX*root.nY)^2+(root.nZ*root.nX)^2+root.eps))" descr="Coordinate transform to system (sys1), 22 component"></expressions>
      <expressions T="31" name="Tref32" expr="root.nY" descr="Coordinate transform to system (sys1), 32 component"></expressions>
      <expressions T="31" name="Tref13" expr="if(sqrt((root.nZ*root.nX)^2+(root.nZ*root.nY)^2+(1-root.nZ^2)^2)&gt;1.0E-10,(1-root.nZ^2)/sqrt((root.nZ*root.nX)^2+(root.nZ*root.nY)^2+(1-root.nZ^2)^2+root.eps),-root.nX*root.nZ/sqrt((1-root.nX^2)^2+(root.nX*root.nY)^2+(root.nZ*root.nX)^2+root.eps))" descr="Coordinate transform to system (sys1), 13 component"></expressions>
      <expressions T="31" name="Tref23" expr="if(sqrt((root.nZ*root.nX)^2+(root.nZ*root.nY)^2+(1-root.nZ^2)^2)&gt;1.0E-10,0,-root.nY/sqrt((1-root.nX^2)^2+(root.nX*root.nY)^2+(root.nZ*root.nX)^2+root.eps))" descr="Coordinate transform to system (sys1), 23 component"></expressions>
      <expressions T="31" name="Tref33" expr="root.nZ" descr="Coordinate transform to system (sys1), 33 component"></expressions>
      <expressions T="31" name="invTref11" expr="root.comp1.sys1.Tref11" descr="Coordinate transform to system (sys1), 11 component"></expressions>
      <expressions T="31" name="invTref21" expr="root.comp1.sys1.Tref12" descr="Coordinate transform to system (sys1), 21 component"></expressions>
      <expressions T="31" name="invTref31" expr="root.comp1.sys1.Tref13" descr="Coordinate transform to system (sys1), 31 component"></expressions>
      <expressions T="31" name="invTref12" expr="root.comp1.sys1.Tref21" descr="Coordinate transform to system (sys1), 12 component"></expressions>
      <expressions T="31" name="invTref22" expr="root.comp1.sys1.Tref22" descr="Coordinate transform to system (sys1), 22 component"></expressions>
      <expressions T="31" name="invTref32" expr="root.comp1.sys1.Tref23" descr="Coordinate transform to system (sys1), 32 component"></expressions>
      <expressions T="31" name="invTref13" expr="root.comp1.sys1.Tref31" descr="Coordinate transform to system (sys1), 13 component"></expressions>
      <expressions T="31" name="invTref23" expr="root.comp1.sys1.Tref32" descr="Coordinate transform to system (sys1), 23 component"></expressions>
      <expressions T="31" name="invTref33" expr="root.comp1.sys1.Tref33" descr="Coordinate transform to system (sys1), 33 component"></expressions>
      <expressions T="31" name="Tgeom11" expr="if(sqrt((root.nZg*root.nXg)^2+(root.nZg*root.nYg)^2+(1-root.nZg^2)^2)&gt;1.0E-10,-root.nZg*root.nXg/sqrt((root.nZg*root.nXg)^2+(root.nZg*root.nYg)^2+(1-root.nZg^2)^2+root.eps),(1-root.nXg^2)/sqrt((1-root.nXg^2)^2+(root.nXg*root.nYg)^2+(root.nZg*root.nXg)^2+root.eps))" descr="Coordinate transform to system (sys1), 11 component"></expressions>
      <expressions T="31" name="Tgeom21" expr="if(sqrt((root.nZg*root.nXg)^2+(root.nZg*root.nYg)^2+(1-root.nZg^2)^2)&gt;1.0E-10,root.nYg/sqrt((root.nZg*root.nXg)^2+(root.nZg*root.nYg)^2+(1-root.nZg^2)^2+root.eps),0)" descr="Coordinate transform to system (sys1), 21 component"></expressions>
      <expressions T="31" name="Tgeom31" expr="root.nXg" descr="Coordinate transform to system (sys1), 31 component"></expressions>
      <expressions T="31" name="Tgeom12" expr="if(sqrt((root.nZg*root.nXg)^2+(root.nZg*root.nYg)^2+(1-root.nZg^2)^2)&gt;1.0E-10,-root.nZg*root.nYg/sqrt((root.nZg*root.nXg)^2+(root.nZg*root.nYg)^2+(1-root.nZg^2)^2+root.eps),-root.nXg*root.nYg/sqrt((1-root.nXg^2)^2+(root.nXg*root.nYg)^2+(root.nZg*root.nXg)^2+root.eps))" descr="Coordinate transform to system (sys1), 12 component"></expressions>
      <expressions T="31" name="Tgeom22" expr="if(sqrt((root.nZg*root.nXg)^2+(root.nZg*root.nYg)^2+(1-root.nZg^2)^2)&gt;1.0E-10,-root.nXg/sqrt((root.nZg*root.nXg)^2+(root.nZg*root.nYg)^2+(1-root.nZg^2)^2+root.eps),root.nZg/sqrt((1-root.nXg^2)^2+(root.nXg*root.nYg)^2+(root.nZg*root.nXg)^2+root.eps))" descr="Coordinate transform to system (sys1), 22 component"></expressions>
      <expressions T="31" name="Tgeom32" expr="root.nYg" descr="Coordinate transform to system (sys1), 32 component"></expressions>
      <expressions T="31" name="Tgeom13" expr="if(sqrt((root.nZg*root.nXg)^2+(root.nZg*root.nYg)^2+(1-root.nZg^2)^2)&gt;1.0E-10,(1-root.nZg^2)/sqrt((root.nZg*root.nXg)^2+(root.nZg*root.nYg)^2+(1-root.nZg^2)^2+root.eps),-root.nXg*root.nZg/sqrt((1-root.nXg^2)^2+(root.nXg*root.nYg)^2+(root.nZg*root.nXg)^2+root.eps))" descr="Coordinate transform to system (sys1), 13 component"></expressions>
      <expressions T="31" name="Tgeom23" expr="if(sqrt((root.nZg*root.nXg)^2+(root.nZg*root.nYg)^2+(1-root.nZg^2)^2)&gt;1.0E-10,0,-root.nYg/sqrt((1-root.nXg^2)^2+(root.nXg*root.nYg)^2+(root.nZg*root.nXg)^2+root.eps))" descr="Coordinate transform to system (sys1), 23 component"></expressions>
      <expressions T="31" name="Tgeom33" expr="root.nZg" descr="Coordinate transform to system (sys1), 33 component"></expressions>
      <expressions T="31" name="invTgeom11" expr="root.comp1.sys1.Tgeom11" descr="Coordinate transform to system (sys1), 11 component"></expressions>
      <expressions T="31" name="invTgeom21" expr="root.comp1.sys1.Tgeom12" descr="Coordinate transform to system (sys1), 21 component"></expressions>
      <expressions T="31" name="invTgeom31" expr="root.comp1.sys1.Tgeom13" descr="Coordinate transform to system (sys1), 31 component"></expressions>
      <expressions T="31" name="invTgeom12" expr="root.comp1.sys1.Tgeom21" descr="Coordinate transform to system (sys1), 12 component"></expressions>
      <expressions T="31" name="invTgeom22" expr="root.comp1.sys1.Tgeom22" descr="Coordinate transform to system (sys1), 22 component"></expressions>
      <expressions T="31" name="invTgeom32" expr="root.comp1.sys1.Tgeom23" descr="Coordinate transform to system (sys1), 32 component"></expressions>
      <expressions T="31" name="invTgeom13" expr="root.comp1.sys1.Tgeom31" descr="Coordinate transform to system (sys1), 13 component"></expressions>
      <expressions T="31" name="invTgeom23" expr="root.comp1.sys1.Tgeom32" descr="Coordinate transform to system (sys1), 23 component"></expressions>
      <expressions T="31" name="invTgeom33" expr="root.comp1.sys1.Tgeom33" descr="Coordinate transform to system (sys1), 33 component"></expressions>
      <expressions T="31" name="T11" expr="root.comp1.sys1.Tdef11" descr="Coordinate transform to system (sys1), 11 component"></expressions>
      <expressions T="31" name="T21" expr="root.comp1.sys1.Tdef21" descr="Coordinate transform to system (sys1), 21 component"></expressions>
      <expressions T="31" name="T31" expr="root.comp1.sys1.Tdef31" descr="Coordinate transform to system (sys1), 31 component"></expressions>
      <expressions T="31" name="T12" expr="root.comp1.sys1.Tdef12" descr="Coordinate transform to system (sys1), 12 component"></expressions>
      <expressions T="31" name="T22" expr="root.comp1.sys1.Tdef22" descr="Coordinate transform to system (sys1), 22 component"></expressions>
      <expressions T="31" name="T32" expr="root.comp1.sys1.Tdef32" descr="Coordinate transform to system (sys1), 32 component"></expressions>
      <expressions T="31" name="T13" expr="root.comp1.sys1.Tdef13" descr="Coordinate transform to system (sys1), 13 component"></expressions>
      <expressions T="31" name="T23" expr="root.comp1.sys1.Tdef23" descr="Coordinate transform to system (sys1), 23 component"></expressions>
      <expressions T="31" name="T33" expr="root.comp1.sys1.Tdef33" descr="Coordinate transform to system (sys1), 33 component"></expressions>
      <expressions T="31" name="invT11" expr="root.comp1.sys1.Tdef11" descr="Coordinate transform from system (sys1), 11 component"></expressions>
      <expressions T="31" name="invT21" expr="root.comp1.sys1.Tdef12" descr="Coordinate transform from system (sys1), 21 component"></expressions>
      <expressions T="31" name="invT31" expr="root.comp1.sys1.Tdef13" descr="Coordinate transform from system (sys1), 31 component"></expressions>
      <expressions T="31" name="invT12" expr="root.comp1.sys1.Tdef21" descr="Coordinate transform from system (sys1), 12 component"></expressions>
      <expressions T="31" name="invT22" expr="root.comp1.sys1.Tdef22" descr="Coordinate transform from system (sys1), 22 component"></expressions>
      <expressions T="31" name="invT32" expr="root.comp1.sys1.Tdef23" descr="Coordinate transform from system (sys1), 32 component"></expressions>
      <expressions T="31" name="invT13" expr="root.comp1.sys1.Tdef31" descr="Coordinate transform from system (sys1), 13 component"></expressions>
      <expressions T="31" name="invT23" expr="root.comp1.sys1.Tdef32" descr="Coordinate transform from system (sys1), 23 component"></expressions>
      <expressions T="31" name="invT33" expr="root.comp1.sys1.Tdef33" descr="Coordinate transform from system (sys1), 33 component"></expressions>
      <expressions T="31" name="e_t11" expr="root.comp1.sys1.Tdef11" descr="Base vector (sys1) t1, x component"></expressions>
      <expressions T="31" name="e_t12" expr="root.comp1.sys1.Tdef12" descr="Base vector (sys1) t1, y component"></expressions>
      <expressions T="31" name="e_t13" expr="root.comp1.sys1.Tdef13" descr="Base vector (sys1) t1, z component"></expressions>
      <expressions T="31" name="e_t21" expr="root.comp1.sys1.Tdef21" descr="Base vector (sys1) t2, x component"></expressions>
      <expressions T="31" name="e_t22" expr="root.comp1.sys1.Tdef22" descr="Base vector (sys1) t2, y component"></expressions>
      <expressions T="31" name="e_t23" expr="root.comp1.sys1.Tdef23" descr="Base vector (sys1) t2, z component"></expressions>
      <expressions T="31" name="e_n1" expr="root.comp1.sys1.Tdef31" descr="Base vector (sys1) n, x component"></expressions>
      <expressions T="31" name="e_n2" expr="root.comp1.sys1.Tdef32" descr="Base vector (sys1) n, y component"></expressions>
      <expressions T="31" name="e_n3" expr="root.comp1.sys1.Tdef33" descr="Base vector (sys1) n, z component"></expressions>
      <expressions T="31" name="detT" expr="1" descr="Determinant of coordinate transform to system"></expressions>
      <expressions T="31" name="detInvT" expr="1" descr="Determinant of coordinate transform from system"></expressions>
      <expressions T="31" name="gSub11" expr="1" descr="Covariant metric tensor, 11 component"></expressions>
      <expressions T="31" name="gSub21" expr="0" descr="Covariant metric tensor, 21 component"></expressions>
      <expressions T="31" name="gSub31" expr="0" descr="Covariant metric tensor, 31 component"></expressions>
      <expressions T="31" name="gSub12" expr="0" descr="Covariant metric tensor, 12 component"></expressions>
      <expressions T="31" name="gSub22" expr="1" descr="Covariant metric tensor, 22 component"></expressions>
      <expressions T="31" name="gSub32" expr="0" descr="Covariant metric tensor, 32 component"></expressions>
      <expressions T="31" name="gSub13" expr="0" descr="Covariant metric tensor, 13 component"></expressions>
      <expressions T="31" name="gSub23" expr="0" descr="Covariant metric tensor, 23 component"></expressions>
      <expressions T="31" name="gSub33" expr="1" descr="Covariant metric tensor, 33 component"></expressions>
      <expressions T="31" name="gSup11" expr="1" descr="Contravariant metric tensor, 11 component"></expressions>
      <expressions T="31" name="gSup21" expr="0" descr="Contravariant metric tensor, 21 component"></expressions>
      <expressions T="31" name="gSup31" expr="0" descr="Contravariant metric tensor, 31 component"></expressions>
      <expressions T="31" name="gSup12" expr="0" descr="Contravariant metric tensor, 12 component"></expressions>
      <expressions T="31" name="gSup22" expr="1" descr="Contravariant metric tensor, 22 component"></expressions>
      <expressions T="31" name="gSup32" expr="0" descr="Contravariant metric tensor, 32 component"></expressions>
      <expressions T="31" name="gSup13" expr="0" descr="Contravariant metric tensor, 13 component"></expressions>
      <expressions T="31" name="gSup23" expr="0" descr="Contravariant metric tensor, 23 component"></expressions>
      <expressions T="31" name="gSup33" expr="1" descr="Contravariant metric tensor, 33 component"></expressions>
      <ModelEntityTag tag="Analysis">
        <!-- List of tags -->
        <values T="1">1,'std1/time'</values>
      </ModelEntityTag>
    </Expr>
  </ExprList>
  <FrameList tag="frame" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361080</entityCreationTime>
    <Frame tag="material1">
      <!-- Geometry -->
      <geom T="50">/geom/geom1</geom>
      <FrameFeatureList tag="sshape" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507173373221</entityCreationTime>
        <FrameFeature tag="fixed1">
          <selection T="32" selection="LocalSelection" selType="GEOM">
            <explicit geom="/geom/geom1"/>
          </selection>
          <!-- Type of frame feature -->
          <type T="109">FIXED_REF</type>
          <!-- Reference frame -->
          <refFrame T="50">/frame/geometry1</refFrame>
        </FrameFeature>
      </FrameFeatureList>
    </Frame>
    <Frame tag="spatial1">
      <!-- Geometry -->
      <geom T="50">/geom/geom1</geom>
      <!-- Should frame be removed when physics list is empty -->
      <removableFrame T="3">false</removableFrame>
      <FrameFeatureList tag="sshape" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507173373240</entityCreationTime>
        <FrameFeature tag="fixed1">
          <selection T="32" selection="LocalSelection" selType="GEOM">
            <explicit geom="/geom/geom1"/>
          </selection>
          <!-- Type of frame feature -->
          <type T="109">FIXED_REF</type>
          <!-- Reference frame -->
          <refFrame T="50">/frame/material1</refFrame>
        </FrameFeature>
      </FrameFeatureList>
    </Frame>
    <Frame tag="geometry1">
      <!-- Geometry -->
      <geom T="50">/geom/geom1</geom>
      <!-- Should frame be removed when physics list is empty -->
      <removableFrame T="3">false</removableFrame>
      <FrameFeatureList tag="sshape" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507173373253</entityCreationTime>
        <FrameFeature tag="fixed1">
          <selection T="32" selection="LocalSelection" selType="GEOM">
            <explicit geom="/geom/geom1"/>
          </selection>
          <!-- Type of frame feature -->
          <type T="109">FIXED_REF</type>
          <!-- Reference frame -->
          <refFrame T="50">/frame/mesh1</refFrame>
        </FrameFeature>
      </FrameFeatureList>
    </Frame>
    <Frame tag="mesh1">
      <!-- Geometry -->
      <geom T="50">/geom/geom1</geom>
      <!-- Should frame be removed when physics list is empty -->
      <removableFrame T="3">false</removableFrame>
      <FrameFeatureList tag="sshape" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507173373287</entityCreationTime>
      </FrameFeatureList>
    </Frame>
  </FrameList>
  <SelectionList tag="selection" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361080</entityCreationTime>
  </SelectionList>
  <PairList tag="pair" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361080</entityCreationTime>
  </PairList>
  <ExtraDimList tag="extraDim" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361080</entityCreationTime>
  </ExtraDimList>
  <ViewList tag="view" name="Views">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361080</entityCreationTime>
    <View op="ModelView3D" tag="view1" name="View 1">
      <!-- Node status -->
      <entityFlags T="51">NODEACTIVATE</entityFlags>
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507173373230</entityCreationTime>
      <!-- Last modification time -->
      <entityModifyTime T="11">1507177367690</entityModifyTime>
      <!-- Updated by -->
      <entityModifiedBy T="0"></entityModifiedBy>
      <geom T="50">/geom/geom1</geom>
      <!-- Spatial dimension -->
      <sdim T="5">3</sdim>
      <!-- Current -->
      <current T="3">true</current>
      <!-- Global current -->
      <globalcurrent T="3">true</globalcurrent>
      <NodeDefaultValues>31,'p:renderwireframe','p:showlabels','p:showDirections','p:showgrid','p:rendermesh','p:showaxisorientation','p:locked','p:scenelight','p:totlightintensity','p:usediffuse','p:usespecular','p:globalambient','p:totambient','p:ambientcolor','p:customambientcolor','p:customambientcolor_vector_method','p:customambientcolor_vector_start','p:customambientcolor_vector_stop','p:customambientcolor_vector_step','p:customambientcolor_vector_numvalues','p:customambientcolor_vector_function','p:customambientcolor_vector_interval','p:customambientcolor_vector_freqperdec','p:transparency','p:alpha','p:showunits','p:plotgroupunits','p:hidestatus','p:isnew','p:postviewkey','p:workplaneclip'</NodeDefaultValues>
      <ViewFeatureList tag="feature" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507173373231</entityCreationTime>
        <ViewFeature op="DirectionalLight" tag="lgt1" name="Directional Light 1">
          <!-- User comments -->
          <entityComments T="0"></entityComments>
          <!-- Created by -->
          <entityAuthor T="0"></entityAuthor>
          <!-- Creation time -->
          <entityCreationTime T="11">1507173373231</entityCreationTime>
          <!-- Direction -->
          <propertyValue T="30" valueMatrix="1|3,'4','3.7','-5'" name="p:lightdirection"></propertyValue>
          <!-- Light intensity -->
          <propertyValue T="30" value="0.8" name="p:intensity"></propertyValue>
          <!-- Lock to camera coordinate system -->
          <propertyValue T="30" value="on" name="p:cameracoord"></propertyValue>
          <NodeDefaultValues>12,'p:specular','p:color','p:customcolor','p:customcolor_vector_method','p:customcolor_vector_start','p:customcolor_vector_stop','p:customcolor_vector_step','p:customcolor_vector_numvalues','p:customcolor_vector_function','p:customcolor_vector_interval','p:customcolor_vector_freqperdec','p:showmarker'</NodeDefaultValues>
          <ViewFeatureList tag="feature" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507173373232</entityCreationTime>
          </ViewFeatureList>
        </ViewFeature>
        <ViewFeature op="DirectionalLight" tag="lgt2" name="Directional Light 2">
          <!-- User comments -->
          <entityComments T="0"></entityComments>
          <!-- Created by -->
          <entityAuthor T="0"></entityAuthor>
          <!-- Creation time -->
          <entityCreationTime T="11">1507173373232</entityCreationTime>
          <!-- Direction -->
          <propertyValue T="30" valueMatrix="1|3,'-4','-2','-1'" name="p:lightdirection"></propertyValue>
          <!-- Light intensity -->
          <propertyValue T="30" value="0.4" name="p:intensity"></propertyValue>
          <!-- Lock to camera coordinate system -->
          <propertyValue T="30" value="on" name="p:cameracoord"></propertyValue>
          <NodeDefaultValues>12,'p:specular','p:color','p:customcolor','p:customcolor_vector_method','p:customcolor_vector_start','p:customcolor_vector_stop','p:customcolor_vector_step','p:customcolor_vector_numvalues','p:customcolor_vector_function','p:customcolor_vector_interval','p:customcolor_vector_freqperdec','p:showmarker'</NodeDefaultValues>
          <ViewFeatureList tag="feature" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507173373233</entityCreationTime>
          </ViewFeatureList>
        </ViewFeature>
        <ViewFeature op="DirectionalLight" tag="lgt3" name="Directional Light 3">
          <!-- User comments -->
          <entityComments T="0"></entityComments>
          <!-- Created by -->
          <entityAuthor T="0"></entityAuthor>
          <!-- Creation time -->
          <entityCreationTime T="11">1507173373233</entityCreationTime>
          <!-- Direction -->
          <propertyValue T="30" valueMatrix="1|3,'0.5','-5','4'" name="p:lightdirection"></propertyValue>
          <!-- Light intensity -->
          <propertyValue T="30" value="0.55" name="p:intensity"></propertyValue>
          <!-- Lock to camera coordinate system -->
          <propertyValue T="30" value="on" name="p:cameracoord"></propertyValue>
          <NodeDefaultValues>12,'p:specular','p:color','p:customcolor','p:customcolor_vector_method','p:customcolor_vector_start','p:customcolor_vector_stop','p:customcolor_vector_step','p:customcolor_vector_numvalues','p:customcolor_vector_function','p:customcolor_vector_interval','p:customcolor_vector_freqperdec','p:showmarker'</NodeDefaultValues>
          <ViewFeatureList tag="feature" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507173373234</entityCreationTime>
          </ViewFeatureList>
        </ViewFeature>
      </ViewFeatureList>
      <ViewFeature op="Camera" tag="camera" name="Camera">
        <!-- Node status -->
        <entityFlags T="51">NOREMOVE|NODEACTIVATE</entityFlags>
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507173373235</entityCreationTime>
        <!-- Last modification time -->
        <entityModifyTime T="11">1507177367690</entityModifyTime>
        <!-- Updated by -->
        <entityModifiedBy T="0"></entityModifiedBy>
        <!-- Orthographic scale -->
        <propertyValue T="30" value="10" name="p:orthoscale"></propertyValue>
        <!-- Zoom angle -->
        <propertyValue T="30" value="14.829238891601562" name="p:zoomanglefull"></propertyValue>
        <!-- Position -->
        <propertyValue T="30" valueMatrix="1|3,'3.1513946056365967','104.87823486328125','18.411361694335938'" name="p:position"></propertyValue>
        <!-- Target -->
        <propertyValue T="30" valueMatrix="1|3,'0','0','9.99999713897705'" name="p:target"></propertyValue>
        <!-- Up vector -->
        <propertyValue T="30" valueMatrix="1|3,'0.9995499849319458','-0.02998645231127739','-5.998834385536611E-4'" name="p:up"></propertyValue>
        <!-- Center of rotation -->
        <propertyValue T="30" valueMatrix="1|3,'0','0','10'" name="p:rotationpoint"></propertyValue>
        <!-- View offset -->
        <propertyValue T="30" valueMatrix="1|2,'-0.0692182406783104','-0.03645008057355881'" name="p:viewoffset"></propertyValue>
        <!-- Extra_X#x -->
        <propertyValue T="30" value="" valueMatrix="1|0" name="p:xextra"></propertyValue>
        <!-- Extra_X#y -->
        <propertyValue T="30" value="" valueMatrix="1|0" name="p:yextra"></propertyValue>
        <!-- Extra_X#z -->
        <propertyValue T="30" value="" valueMatrix="1|0" name="p:zextra"></propertyValue>
        <NodeDefaultValues>38,'p:projection','p:viewscaletype','p:autocontext','p:autoupdate','p:xweight','p:yweight','p:zweight','p:xscale','p:yscale','p:zscale','p:manualgrid','p:xspacing','p:yspacing','p:zspacing','p:xextra_vector_method','p:xextra_vector_start','p:xextra_vector_stop','p:xextra_vector_step','p:xextra_vector_numvalues','p:xextra_vector_function','p:xextra_vector_interval','p:xextra_vector_freqperdec','p:yextra_vector_method','p:yextra_vector_start','p:yextra_vector_stop','p:yextra_vector_step','p:yextra_vector_numvalues','p:yextra_vector_function','p:yextra_vector_interval','p:yextra_vector_freqperdec','p:zextra_vector_method','p:zextra_vector_start','p:zextra_vector_stop','p:zextra_vector_step','p:zextra_vector_numvalues','p:zextra_vector_function','p:zextra_vector_interval','p:zextra_vector_freqperdec'</NodeDefaultValues>
      </ViewFeature>
      <ViewFeature op="Axis3D" tag="axis" name="Axis">
        <!-- Node status -->
        <entityFlags T="51">NOREMOVE|NODEACTIVATE</entityFlags>
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507173373236</entityCreationTime>
        <!-- Extra_X#x -->
        <propertyValue T="30" value="" valueMatrix="1|0" name="p:xextra"></propertyValue>
        <!-- Extra_X#y -->
        <propertyValue T="30" value="" valueMatrix="1|0" name="p:yextra"></propertyValue>
        <!-- Extra_X#z -->
        <propertyValue T="30" value="" valueMatrix="1|0" name="p:zextra"></propertyValue>
        <NodeDefaultValues>43,'p:xmin','p:xmax','p:ymin','p:ymax','p:zmin','p:zmax','p:viewscaletype','p:autocontext','p:autoupdate','p:xweight','p:yweight','p:zweight','p:xscale','p:yscale','p:zscale','p:manualgrid','p:xspacing','p:yspacing','p:zspacing','p:xextra_vector_method','p:xextra_vector_start','p:xextra_vector_stop','p:xextra_vector_step','p:xextra_vector_numvalues','p:xextra_vector_function','p:xextra_vector_interval','p:xextra_vector_freqperdec','p:yextra_vector_method','p:yextra_vector_start','p:yextra_vector_stop','p:yextra_vector_step','p:yextra_vector_numvalues','p:yextra_vector_function','p:yextra_vector_interval','p:yextra_vector_freqperdec','p:zextra_vector_method','p:zextra_vector_start','p:zextra_vector_stop','p:zextra_vector_step','p:zextra_vector_numvalues','p:zextra_vector_function','p:zextra_vector_interval','p:zextra_vector_freqperdec'</NodeDefaultValues>
      </ViewFeature>
      <HideDrawList tag="hideObjects" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507173373237</entityCreationTime>
      </HideDrawList>
      <HideGeomList tag="hideEntities" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507173373237</entityCreationTime>
      </HideGeomList>
      <HideMeshList tag="hideMesh" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507173373237</entityCreationTime>
      </HideMeshList>
    </View>
    <View op="ModelView2D" tag="view2" name="View 2">
      <!-- Node status -->
      <entityFlags T="51">NODEACTIVATE</entityFlags>
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507173379283</entityCreationTime>
      <!-- Last modification time -->
      <entityModifyTime T="11">1507173624775</entityModifyTime>
      <!-- Updated by -->
      <entityModifiedBy T="0"></entityModifiedBy>
      <geom T="50">/geom/geom1/feature/wp1/sequence2D</geom>
      <!-- Spatial dimension -->
      <sdim T="5">2</sdim>
      <!-- Current -->
      <current T="3">true</current>
      <NodeDefaultValues>11,'p:showlabels','p:showDirections','p:showgrid','p:rendermesh','p:locked','p:showunits','p:plotgroupunits','p:hidestatus','p:isnew','p:postviewkey','p:workplaneclip'</NodeDefaultValues>
      <ViewFeature op="Axis2D" tag="axis" name="Axis">
        <!-- Node status -->
        <entityFlags T="51">NOREMOVE|NODEACTIVATE</entityFlags>
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507173379284</entityCreationTime>
        <!-- X_minimum#x -->
        <propertyValue T="30" value="-1.4800664186477661" name="p:xmin"></propertyValue>
        <!-- X_maximum#x -->
        <propertyValue T="30" value="1.4800664186477661" name="p:xmax"></propertyValue>
        <!-- X_minimum#y -->
        <propertyValue T="30" value="-1.5467360019683838" name="p:ymin"></propertyValue>
        <!-- X_maximum#y -->
        <propertyValue T="30" value="1.5467360019683838" name="p:ymax"></propertyValue>
        <!-- # minimum -->
        <propertyValue T="30" value="-1.4800664186477661" name="p:xminhidden"></propertyValue>
        <!-- # maximum -->
        <propertyValue T="30" value="1.4800664186477661" name="p:xmaxhidden"></propertyValue>
        <!-- # minimum -->
        <propertyValue T="30" value="-1.5467360019683838" name="p:yminhidden"></propertyValue>
        <!-- # maximum -->
        <propertyValue T="30" value="1.5467360019683838" name="p:ymaxhidden"></propertyValue>
        <!-- Extra_X#x -->
        <propertyValue T="30" value="" valueMatrix="1|0" name="p:xextra"></propertyValue>
        <!-- Extra_X#y -->
        <propertyValue T="30" value="" valueMatrix="1|0" name="p:yextra"></propertyValue>
        <NodeDefaultValues>32,'p:viewscaletype','p:autocontext','p:xweight','p:yweight','p:xscale','p:yscale','p:abstractviewsetting','p:abstractviewlratio','p:abstractviewrratio','p:abstractviewbratio','p:abstractviewtratio','p:abstractviewxscale','p:abstractviewyscale','p:manualgrid','p:xspacing','p:yspacing','p:xextra_vector_method','p:xextra_vector_start','p:xextra_vector_stop','p:xextra_vector_step','p:xextra_vector_numvalues','p:xextra_vector_function','p:xextra_vector_interval','p:xextra_vector_freqperdec','p:yextra_vector_method','p:yextra_vector_start','p:yextra_vector_stop','p:yextra_vector_step','p:yextra_vector_numvalues','p:yextra_vector_function','p:yextra_vector_interval','p:yextra_vector_freqperdec'</NodeDefaultValues>
      </ViewFeature>
      <ViewFeatureList tag="feature" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507173379285</entityCreationTime>
      </ViewFeatureList>
      <HideDrawList tag="hideObjects" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507173379285</entityCreationTime>
      </HideDrawList>
      <HideGeomList tag="hideEntities" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507173379285</entityCreationTime>
      </HideGeomList>
      <HideMeshList tag="hideMesh" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507173379285</entityCreationTime>
      </HideMeshList>
    </View>
  </ViewList>
  <MaterialList tag="material" name="Materials">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361080</entityCreationTime>
  </MaterialList>
  <MeshList tag="mesh" name="Mesh Parts">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361081</entityCreationTime>
    <MeshSequence tag="mesh1" name="Mesh 1">
      <!-- Node status -->
      <entityFlags T="51">NODEACTIVATE</entityFlags>
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507177330439</entityCreationTime>
      <currentFeature T="50">/mesh/mesh1/feature/map1</currentFeature>
      <!-- Geometry sequence -->
      <geom T="50">/geom/geom1</geom>
      <!-- Physics induced mesh -->
      <autogenerated T="3">false</autogenerated>
      <!-- Ignore import assoc -->
      <statIgnoreAssocData T="3">true</statIgnoreAssocData>
      <MeshFeatureList tag="feature" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507177330439</entityCreationTime>
        <sequence T="50">/mesh/mesh1</sequence>
        <MeshFeature op="MeshSizeDefault" tag="size" name="Size">
          <!-- Node status -->
          <entityFlags T="51">NOREMOVE|NORETAG|NODEACTIVATE</entityFlags>
          <!-- User comments -->
          <entityComments T="0"></entityComments>
          <!-- Created by -->
          <entityAuthor T="0"></entityAuthor>
          <!-- Creation time -->
          <entityCreationTime T="11">1507177330439</entityCreationTime>
          <!-- Current feature status -->
          <status T="101">EDITED</status>
          <!-- Maximum element size -->
          <propertyValue T="30" value="0.4" name="p:hmax"></propertyValue>
          <!-- Minimum element size -->
          <propertyValue T="30" value="0.004" name="p:hmin"></propertyValue>
          <!-- Curvature factor -->
          <propertyValue T="30" value="0.2" name="p:hcurve"></propertyValue>
          <!-- Maximum element growth rate -->
          <propertyValue T="30" value="1.3" name="p:hgrad"></propertyValue>
          <!-- Predefined size -->
          <propertyValue T="30" value="1" name="p:hauto"></propertyValue>
          <sequence T="50">/mesh/mesh1</sequence>
          <NodeDefaultValues>3,'p:table','p:hnarrow','p:custom'</NodeDefaultValues>
          <MeshFeatureList tag="feature" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507177330440</entityCreationTime>
          </MeshFeatureList>
        </MeshFeature>
        <MeshFeature op="Map" tag="map1" name="Mapped 1">
          <!-- User comments -->
          <entityComments T="0"></entityComments>
          <!-- Created by -->
          <entityAuthor T="0"></entityAuthor>
          <!-- Creation time -->
          <entityCreationTime T="11">1507177337585</entityCreationTime>
          <selection T="32" selection="MeshSelection" selType="GEOMDIM">
            <explicit dim="2" hDim="2" geom="/geom/geom1" entities="-4,-1"/>
          </selection>
          <!-- Current feature status -->
          <status T="101">EDITED</status>
          <sequence T="50">/mesh/mesh1</sequence>
          <NodeDefaultValues>6,'p:interpmethod','p:smoothcontrol','p:smoothmaxiter','p:smoothmaxdepth','p:adjustedgdistr','p:continue'</NodeDefaultValues>
          <MeshFeatureList tag="feature" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507177337591</entityCreationTime>
          </MeshFeatureList>
        </MeshFeature>
      </MeshFeatureList>
    </MeshSequence>
  </MeshList>
  <BatchList tag="batch">
    <BatchFeatureList tag="feature" name="List">
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507173361510</entityCreationTime>
      <batchList T="50">/batch</batchList>
    </BatchFeatureList>
  </BatchList>
  <OptSequence tag="optsequence">
    <OptFeatureList op="objective" tag="objective" name="List">
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507173361081</entityCreationTime>
      <optListType T="114">OBJECTIVE</optListType>
      <!-- Sequence -->
      <sequence T="50">/optsequence</sequence>
    </OptFeatureList>
    <ConstrList op="constr" tag="constr" name="List">
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507174333976</entityCreationTime>
    </ConstrList>
    <OptFeatureList op="gconstr" tag="gconstr" name="List">
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507174975028</entityCreationTime>
      <optListType T="114">GCONSTR</optListType>
      <!-- Sequence -->
      <sequence T="50">/optsequence</sequence>
    </OptFeatureList>
    <OptFeatureList op="bound" tag="bound" name="List">
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507174975028</entityCreationTime>
      <optListType T="114">BOUND</optListType>
      <!-- Sequence -->
      <sequence T="50">/optsequence</sequence>
    </OptFeatureList>
  </OptSequence>
  <StudyList tag="study" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361081</entityCreationTime>
    <Study tag="std1" name="Study 1">
      <!-- Node status -->
      <entityFlags T="51">NODEACTIVATE</entityFlags>
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507174206108</entityCreationTime>
      <!-- Last modification time -->
      <entityModifyTime T="11">1507177367690</entityModifyTime>
      <!-- Updated by -->
      <entityModifiedBy T="0"></entityModifiedBy>
      <!-- Last computation time (ms) -->
      <lastComputationTime T="11">467414</lastComputationTime>
      <ModelEntityTag tag="Analysis">
        <!-- List of tags -->
        <values T="1">1,'std1'</values>
      </ModelEntityTag>
      <StudyFeatureList tag="feature" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507174206108</entityCreationTime>
        <StudyFeature op="Parametric" tag="param" name="Parametric Sweep">
          <!-- User comments -->
          <entityComments T="0"></entityComments>
          <!-- Created by -->
          <entityAuthor T="0"></entityAuthor>
          <!-- Creation time -->
          <entityCreationTime T="11">1507174285031</entityCreationTime>
          <!-- Last modification time -->
          <entityModifyTime T="11">1507177367690</entityModifyTime>
          <!-- Updated by -->
          <entityModifiedBy T="0"></entityModifiedBy>
          <!-- Key containing all property values -->
          <key T="0">true[]sweeptypefilledpnamebump_center_param|bump_height|plistplistarr0.5|0.2|-0.2|punit||outputhideoffplotoffprobeselalluseaccumtableoffkeepsolallparamselectautoshowdistributeoff</key>
          <!-- Sweep type -->
          <propertyValue T="30" value="filled" name="p:sweeptype"></propertyValue>
          <!-- Parameter name -->
          <propertyValue T="30" valueMatrix="1|2,'bump_center_param','bump_height'" name="p:pname"></propertyValue>
          <!-- Parameter_values_tuples -->
          <propertyValue T="30" value="" valueMatrix="1|0" name="p:plist"></propertyValue>
          <!-- Parameter value list -->
          <propertyValue T="30" valueMatrix="2|1,'0.5'|2,'0.2','-0.2'" name="p:plistarr" ValueRows="2,'0.5','0.2\, -0.2'" UnitError="2|1, |1, "></propertyValue>
          <!-- Unit -->
          <propertyValue T="30" valueMatrix="1|2,'',''" name="p:punit"></propertyValue>
          <!-- Plot group -->
          <propertyValue T="30" value="Default" name="p:plotgroup" ReferenceContainerList="/result/feature" CompositeIndex="0"></propertyValue>
          <!-- Probes -->
          <propertyValue T="30" name="p:probes" ReferenceArray="0" ReferenceContainerList="/probe"></propertyValue>
          <!-- Output table -->
          <propertyValue T="30" value="new" name="p:accumtable" ReferenceContainerList="/result/table" CompositeIndex="0"></propertyValue>
          <!-- Keep solutions in memory -->
          <propertyValue T="30" value="all" name="p:keepsol"></propertyValue>
          <!-- Save each solution as model file -->
          <propertyValue T="30" value="off" name="p:save"></propertyValue>
          <!-- Filename -->
          <propertyValue T="30" value="C:\Users\robin\Documents\param.mph" name="p:filename"></propertyValue>
          <!-- Use parametric solver -->
          <propertyValue T="30" value="auto" name="p:paramselect"></propertyValue>
          <NodeDefaultValues>21,'p:plistarrexcelfilename','p:plistarrexcelsheet','p:plistarrexcelrange','p:plistarrexceloverwrite','p:plistarrexcelincludeheaders','p:plistarrexcelseparateunits','p:plistarr_vector_method','p:plistarr_vector_start','p:plistarr_vector_stop','p:plistarr_vector_step','p:plistarr_vector_numvalues','p:plistarr_vector_function','p:plistarr_vector_interval','p:plistarr_vector_freqperdec','p:outputhide','p:plot','p:probesel','p:useaccumtable','p:accumtableall','p:showdistribute','p:pdistrib'</NodeDefaultValues>
          <ModelEntityTag tag="Analysis">
            <!-- List of tags -->
            <values T="1">1,'std1/param'</values>
          </ModelEntityTag>
          <MultigridLevelList tag="mglevel" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507174285033</entityCreationTime>
          </MultigridLevelList>
          <StudyFeatureList tag="feature" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507174333413</entityCreationTime>
          </StudyFeatureList>
        </StudyFeature>
        <StudyFeature op="Transient" tag="time" name="Time Dependent">
          <!-- User comments -->
          <entityComments T="0"></entityComments>
          <!-- Created by -->
          <entityAuthor T="0"></entityAuthor>
          <!-- Creation time -->
          <entityCreationTime T="11">1507174206111</entityCreationTime>
          <!-- Last modification time -->
          <entityModifyTime T="11">1507177367690</entityModifyTime>
          <!-- Updated by -->
          <entityModifiedBy T="0"></entityModifiedBy>
          <!-- Key containing all property values -->
          <key T="0">true[]updateOptimizationSettingsoffftplistmethodmanualshowtlistontunitstlistrange(0,100,1000)usertolofftime_discreteoffshowGeometricNonlinearityoffmethodfixed_number_of_iterationsiter5currentiter1outputhideoffplotoffprobeselallprobefreqtstepsphysselectioncbactivatecb|on|discretizationcb|physics|useadvanceddisableoffactivateimagenull|disabledvariables[]disabledcoordinatesystems[]disabledphysicsdisableFrameControlactivatecouplingimagedisabledcouplingdisabledreducedactivateimageromactivateimagereconstructuseinitsoloffusesoloffusestoreselallgeomselectiongeom1meshgeom1|mesh1|auxsweepmethodmanualshowuseparamonuseparamoffoptimizationofftimeadaptionoffautoremeshoff</key>
          <!-- Times -->
          <propertyValue T="30" value="range(0,100,1000)" valueMatrix="1|11,'0','100','200','300','400','500','600','700','800','900','1000'" name="p:tlist"></propertyValue>
          <!-- Show_geometric_nonlinearity -->
          <propertyValue T="30" value="off" name="p:showGeometricNonlinearity"></propertyValue>
          <!-- Plot group -->
          <propertyValue T="30" value="Default" name="p:plotgroup" ReferenceContainerList="/result/feature" CompositeIndex="0"></propertyValue>
          <!-- Probes -->
          <propertyValue T="30" name="p:probes" ReferenceArray="0" ReferenceContainerList="/probe"></propertyValue>
          <!-- Physics interfaces -->
          <propertyValue T="30" name="p:physselection" Reference="/physics/cb" ReferenceContainerList="/physics"></propertyValue>
          <!-- Use in this study -->
          <propertyValue T="30" valueMatrix="1|2,'cb','on'" name="p:activate"></propertyValue>
          <!-- Discretization -->
          <propertyValue T="30" value="physics" valueMatrix="1|2,'cb','physics'" name="p:discretization"></propertyValue>
          <!-- Image -->
          <propertyValue T="30" valueMatrix="1|1, " name="p:activateimage"></propertyValue>
          <!-- Disabled variables -->
          <propertyValue T="30" name="p:disabledvariables" ReferenceArray="0" ReferenceContainerList="/expr"></propertyValue>
          <!-- Disabled_coordinate_systems -->
          <propertyValue T="30" name="p:disabledcoordinatesystems" ReferenceArray="0" ReferenceContainerList="/coordsys"></propertyValue>
          <!-- Hidden -->
          <propertyValue T="30" value="on" name="p:multiphysicsSelectionhide"></propertyValue>
          <!-- Coupling_features -->
          <propertyValue T="30" name="p:multiphysicsSelection" ReferenceContainerList="/multiphysics"></propertyValue>
          <!-- Use in this study -->
          <propertyValue T="30" value="on" valueMatrix="1|0" name="p:activateCoupling"></propertyValue>
          <!-- Reduced models -->
          <propertyValue T="30" name="p:romselection" ReferenceContainerList="/reduced"></propertyValue>
          <!-- Use in this study -->
          <propertyValue T="30" value="off" valueMatrix="1|0" name="p:activaterom"></propertyValue>
          <!-- Physics_interfaces_not_solved_for -->
          <propertyValue T="30" name="p:reconstructables" ReferenceContainerList="/physics"></propertyValue>
          <!-- Reconstruction -->
          <propertyValue T="30" value="none" valueMatrix="1|0" name="p:reconstructors"></propertyValue>
          <!-- Study -->
          <propertyValue T="30" value="zero" name="p:initstudy" ReferenceContainerList="/study" CompositeIndex="0"></propertyValue>
          <!-- Solution -->
          <propertyValue T="30" value="current" name="p:initsol" ReferenceContainerList="/sol" CompositeIndex="0"></propertyValue>
          <!-- Use -->
          <propertyValue T="30" value="current" name="p:initsoluse" ReferenceContainerList="/sol" CompositeIndex="0"></propertyValue>
          <!-- Selection -->
          <propertyValue T="30" value="1" name="p:solnum" CompositeIndex="1"></propertyValue>
          <!-- Study -->
          <propertyValue T="30" value="zero" name="p:notstudy" ReferenceContainerList="/study" CompositeIndex="0"></propertyValue>
          <!-- Solution -->
          <propertyValue T="30" value="current" name="p:notsol" ReferenceContainerList="/sol" CompositeIndex="0"></propertyValue>
          <!-- Use -->
          <propertyValue T="30" value="current" name="p:notsoluse" ReferenceContainerList="/sol" CompositeIndex="0"></propertyValue>
          <!-- Selection -->
          <propertyValue T="30" value="1" name="p:notsolnum" CompositeIndex="1"></propertyValue>
          <!-- Selections -->
          <propertyValue T="30" name="p:storesel" ReferenceArray="0" ReferenceContainerList="/selection"></propertyValue>
          <!-- Geometries -->
          <propertyValue T="30" name="p:geomselection" Reference="/geom/geom1" ReferenceContainerList="/geom"></propertyValue>
          <!-- Mesh -->
          <propertyValue T="30" valueMatrix="1|2,'geom1','mesh1'" name="p:mesh"></propertyValue>
          <!-- Adaptation and error estimates -->
          <propertyValue T="30" name="p:errestandadap">null</propertyValue>
          <!-- Error estimate -->
          <propertyValue T="30" name="p:errestim">null</propertyValue>
          <!-- Scaling factor -->
          <propertyValue T="30" name="p:l2scale">null</propertyValue>
          <!-- Stability estimate derivative order -->
          <propertyValue T="30" name="p:l2staborder">null</propertyValue>
          <!-- Functional type -->
          <propertyValue T="30" name="p:goalfunctype">null</propertyValue>
          <!-- Solution functional -->
          <propertyValue T="30" name="p:goalfuncpredef">null</propertyValue>
          <!-- Goal_function -->
          <propertyValue T="30" name="p:gfuncpd">null</propertyValue>
          <!-- Goal_function -->
          <propertyValue T="30" name="p:gfintops">null</propertyValue>
          <!-- Functional -->
          <propertyValue T="30" name="p:gfunc">null</propertyValue>
          <!-- Adaptation in geometry -->
          <propertyValue T="30" name="p:adapgeom">null</propertyValue>
          <!-- Solution selection -->
          <propertyValue T="30" name="p:selection">null</propertyValue>
          <!-- Index -->
          <propertyValue T="30" name="p:adapsolnum">null</propertyValue>
          <!-- Method -->
          <propertyValue T="30" name="p:adapsolnum_vector_method">null</propertyValue>
          <!-- Start -->
          <propertyValue T="30" name="p:adapsolnum_vector_start">null</propertyValue>
          <!-- Stop -->
          <propertyValue T="30" name="p:adapsolnum_vector_stop">null</propertyValue>
          <!-- Step -->
          <propertyValue T="30" name="p:adapsolnum_vector_step">null</propertyValue>
          <!-- Number of values -->
          <propertyValue T="30" name="p:adapsolnum_vector_numvalues">null</propertyValue>
          <!-- Function -->
          <propertyValue T="30" name="p:adapsolnum_vector_function">null</propertyValue>
          <!-- Interval -->
          <propertyValue T="30" name="p:adapsolnum_vector_interval">null</propertyValue>
          <!-- Frequencies_per_decade -->
          <propertyValue T="30" name="p:adapsolnum_vector_freqperdec">null</propertyValue>
          <!-- Weights -->
          <propertyValue T="30" name="p:weights">null</propertyValue>
          <!-- Method -->
          <propertyValue T="30" name="p:weights_vector_method">null</propertyValue>
          <!-- Start -->
          <propertyValue T="30" name="p:weights_vector_start">null</propertyValue>
          <!-- Stop -->
          <propertyValue T="30" name="p:weights_vector_stop">null</propertyValue>
          <!-- Step -->
          <propertyValue T="30" name="p:weights_vector_step">null</propertyValue>
          <!-- Number of values -->
          <propertyValue T="30" name="p:weights_vector_numvalues">null</propertyValue>
          <!-- Function -->
          <propertyValue T="30" name="p:weights_vector_function">null</propertyValue>
          <!-- Interval -->
          <propertyValue T="30" name="p:weights_vector_interval">null</propertyValue>
          <!-- Frequencies_per_decade -->
          <propertyValue T="30" name="p:weights_vector_freqperdec">null</propertyValue>
          <!-- Show adjprop -->
          <propertyValue T="30" name="p:showadjppr">null</propertyValue>
          <!-- Adjoint solution error estimate -->
          <propertyValue T="30" name="p:adjppr">null</propertyValue>
          <!-- Save solution on every refined mesh -->
          <propertyValue T="30" name="p:savesolsref">null</propertyValue>
          <!-- Refinement method -->
          <propertyValue T="30" name="p:rmethod">null</propertyValue>
          <!-- Maximum coarsening factor -->
          <propertyValue T="30" name="p:maxscale">null</propertyValue>
          <!-- Residual order -->
          <propertyValue T="30" name="p:resorderactive">null</propertyValue>
          <!-- Residual order -->
          <propertyValue T="30" name="p:resorder">null</propertyValue>
          <!-- Element selection -->
          <propertyValue T="30" name="p:elselect">null</propertyValue>
          <!-- Element growth rate -->
          <propertyValue T="30" name="p:globalminpar">null</propertyValue>
          <!-- Element fraction -->
          <propertyValue T="30" name="p:worstpar">null</propertyValue>
          <!-- Element fraction -->
          <propertyValue T="30" name="p:elementspar">null</propertyValue>
          <!-- Maximum number of refinements -->
          <propertyValue T="30" name="p:ngen">null</propertyValue>
          <!-- Maximum number of elements -->
          <propertyValue T="30" name="p:maxt">null</propertyValue>
          <!-- Error estimation -->
          <propertyValue T="30" name="p:accerrest">null</propertyValue>
          <!-- Error estimation -->
          <propertyValue T="30" name="p:accrespairs">null</propertyValue>
          <!-- Error estimation -->
          <propertyValue T="30" name="p:accerrpairs">null</propertyValue>
          <!-- Error estimation -->
          <propertyValue T="30" name="p:accvarerrpairs">null</propertyValue>
          <!-- Parameter values -->
          <propertyValue T="30" name="p:plist">null</propertyValue>
          <!-- plistarr excel filename -->
          <propertyValue T="30" name="p:plistarrexcelfilename">null</propertyValue>
          <!-- plistarr excel sheet -->
          <propertyValue T="30" name="p:plistarrexcelsheet">null</propertyValue>
          <!-- plistarr excel range -->
          <propertyValue T="30" name="p:plistarrexcelrange">null</propertyValue>
          <!-- plistarr excel overwrite -->
          <propertyValue T="30" name="p:plistarrexceloverwrite">null</propertyValue>
          <!-- plistarr excel includeheaders -->
          <propertyValue T="30" name="p:plistarrexcelincludeheaders">null</propertyValue>
          <!-- plistarr excel separateunits -->
          <propertyValue T="30" name="p:plistarrexcelseparateunits">null</propertyValue>
          <!-- Run continuation for -->
          <propertyValue T="30" name="p:pcontinuationmode">null</propertyValue>
          <!-- Continuation parameter -->
          <propertyValue T="30" name="p:pcontinuation">null</propertyValue>
          <!-- Define load cases -->
          <propertyValue T="30" name="p:useloadcase">null</propertyValue>
          <!-- Load cases -->
          <propertyValue T="30" name="p:loadcase">null</propertyValue>
          <!-- Load_group_status -->
          <propertyValue T="30" name="p:loadgroup">null</propertyValue>
          <!-- Load_group_weight -->
          <propertyValue T="30" name="p:loadgroupweight">null</propertyValue>
          <!-- Constraint_group_status -->
          <propertyValue T="30" name="p:constraintgroup">null</propertyValue>
          <!-- #Show preusesol -->
          <propertyValue T="30" name="p:showpreusesol">null</propertyValue>
          <!-- Reuse solution from previous step -->
          <propertyValue T="30" name="p:preusesol">null</propertyValue>
          <!-- Keep values of variables not solved for in the Fatigue solution -->
          <propertyValue T="30" name="p:keepnotsolstatic">null</propertyValue>
          <!-- Adaptation in geometry -->
          <propertyValue T="30" name="p:timeadapgeom" Reference="/geom/geom1" ReferenceContainerList="/geom"></propertyValue>
          <!-- Remesh in geometry -->
          <propertyValue T="30" name="p:autoremeshgeom" Reference="/geom/geom1" ReferenceContainerList="/geom"></propertyValue>
          <NodeDefaultValues>99,'p:updateOptimizationSettings','p:ftplistmethod','p:tdescr','p:showtlist','p:usetunit','p:tunit','p:tlist_vector_method','p:tlist_vector_start','p:tlist_vector_stop','p:tlist_vector_step','p:tlist_vector_numvalues','p:tlist_vector_function','p:tlist_vector_interval','p:tlist_vector_freqperdec','p:initialtime','p:usertol','p:rtol','p:time_discrete','p:geometricNonlinearityActive','p:geometricNonlinearity','p:method','p:expr','p:rtolterm','p:rtolthresh','p:maxiter','p:miniter','p:iter','p:currentiter','p:outputhide','p:plot','p:plotfreq','p:probesel','p:probefreq','p:physselectionhide','p:useadvanceddisable','p:disabledphysics','p:disableFrameControl','p:activatecouplingimage','p:disabledcoupling','p:disabledreduced','p:romselectionhide','p:activateimagerom','p:activateimagereconstruct','p:reconstructableshide','p:useinitsol','p:initmethod','p:initstudyhide','p:initsolhide','p:oldinitsoluse','p:initstudystep','p:solnumhide','p:solvertype','p:timeinterp','p:t','p:manualsol','p:manualsolnum','p:listsol','p:listsolnum','p:usesol','p:notsolmethod','p:notstudyhide','p:notsolhide','p:oldnotsoluse','p:notstudystep','p:notsolnumhide','p:notsolvertype','p:nottimeinterp','p:nott','p:notmanualsol','p:notmanualsolnum','p:notmanualsolnum_vector_method','p:notmanualsolnum_vector_start','p:notmanualsolnum_vector_stop','p:notmanualsolnum_vector_step','p:notmanualsolnum_vector_numvalues','p:notmanualsolnum_vector_function','p:notmanualsolnum_vector_interval','p:notmanualsolnum_vector_freqperdec','p:notlistsol','p:notlistsolnum','p:usestoresel','p:auxsweepmethod','p:showuseparam','p:useparam','p:sweeptype','p:pname','p:plistarr','p:plistarr_vector_method','p:plistarr_vector_start','p:plistarr_vector_stop','p:plistarr_vector_step','p:plistarr_vector_numvalues','p:plistarr_vector_function','p:plistarr_vector_interval','p:plistarr_vector_freqperdec','p:punit','p:optimization','p:timeadaption','p:autoremesh'</NodeDefaultValues>
          <ModelEntityTag tag="Analysis">
            <!-- List of tags -->
            <values T="1">1,'std1/time'</values>
          </ModelEntityTag>
          <MultigridLevelList tag="mglevel" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507174206122</entityCreationTime>
          </MultigridLevelList>
          <StudyFeatureList tag="feature" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507174333413</entityCreationTime>
          </StudyFeatureList>
        </StudyFeature>
      </StudyFeatureList>
      <InformationList tag="information" name="Information">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507174273578</entityCreationTime>
        <Information tag="lastComputationTime">
          <!-- Last modification time -->
          <entityModifyTime T="11">1507177367690</entityModifyTime>
          <!-- Updated by -->
          <entityModifiedBy T="0"></entityModifiedBy>
          <title T="0">Last_computation_time</title>
          <body T="0">7 min 47 s</body>
        </Information>
      </InformationList>
    </Study>
  </StudyList>
  <SolverSequenceList tag="sol" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361081</entityCreationTime>
  </SolverSequenceList>
  <Results tag="result" name="Results">
    <!-- Node status -->
    <entityFlags T="51">NOREMOVE|NODEACTIVATE</entityFlags>
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361081</entityCreationTime>
    <DatasetFeatureList tag="dataset" name="Data Sets">
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507173361081</entityCreationTime>
    </DatasetFeatureList>
    <ExportFeatureList tag="export" name="Export">
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507173361082</entityCreationTime>
    </ExportFeatureList>
    <NumericalFeatureList tag="numerical" name="Derived Values">
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507173361082</entityCreationTime>
    </NumericalFeatureList>
    <TableFeatureList tag="table" name="Tables">
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507173361082</entityCreationTime>
    </TableFeatureList>
    <ResultFeatureList tag="feature" name="List">
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507173361134</entityCreationTime>
    </ResultFeatureList>
    <ResultParam tag="param" name="Parameters">
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507173361194</entityCreationTime>
    </ResultParam>
    <ReportFeatureList tag="report" name="Reports">
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507173361196</entityCreationTime>
    </ReportFeatureList>
  </Results>
  <GeomManagerNative tag="geomManagerNative">
    <!-- Last modification time -->
    <entityModifyTime T="11">1507175426704</entityModifyTime>
    <!-- Updated by -->
    <entityModifiedBy T="0"></entityModifiedBy>
    <!-- Last used GeomFeature identifier -->
    <lastID T="5">7</lastID>
    <geomManager T="52" class="GEOMMANAGER" resource="geommanager1.mphbin" id="1" fileid="75eb0be5b37e6dc9"/>
  </GeomManagerNative>
  <History tag="hist">
    <!-- Last modification time -->
    <entityModifyTime T="11">1507177367690</entityModifyTime>
    <!-- Updated by -->
    <entityModifiedBy T="0"></entityModifiedBy>
    <!-- List of commands -->
    <actions T="0">t(s("/")) m(s("label")) s("cylinder_gaussian_deformation.mph")</actions>
    <actions T="0">t(s("/")) m(s("comments")) s("Untitled

")</actions>
    <actions T="0">t(s("/param")) m(s("set")) s("u10") s("92")</actions>
    <actions T="0">t(s("/param")) m(s("set")) s("u20") s("64")</actions>
    <actions T="0">t(s("/param")) m(s("set")) s("alpha") s("1.5")</actions>
    <actions T="0">t(s("/param")) m(s("set")) s("rho") s("18.5")</actions>
    <actions T="0">t(s("/param")) m(s("set")) s("K") s("0.1")</actions>
    <actions T="0">t(s("/param")) m(s("set")) s("nu1") s("1")</actions>
    <actions T="0">t(s("/param")) m(s("set")) s("nu2") s("10")</actions>
    <actions T="0">t(s("/param")) m(s("set")) s("r0") s("0.5")</actions>
    <actions T="0">t(s("/param")) m(s("set")) s("initial_amplitude") s("10")</actions>
    <actions T="0">t(s("/param")) m(s("set")) s("bump_height") s("0.5")</actions>
    <actions T="0">t(s("/param")) m(s("set")) s("gamma") s("2")</actions>
    <actions T="0">t(s("/param")) m(s("set")) s("sigma") s("0.3")</actions>
    <actions T="0">t(s("/param")) m(s("set")) s("L") s("20")</actions>
    <actions T="0">t(s("/param")) m(s("set")) s("bump_center_param") s("0")</actions>
    <actions T="0">t(s("/component")) m(s("create")) s("comp1") b(true)</actions>
    <actions T="0">t(s("/component/comp1/geom")) m(s("create")) s("geom1") i(3)</actions>
    <actions T="0">t(s("/func")) m(s("create")) s("an1") s("Analytic")</actions>
    <actions T="0">t(s("/func")) m(s("create")) s("an2") s("Analytic")</actions>
    <actions T="0">t(s("/func")) m(s("create")) s("an3") s("Analytic")</actions>
    <actions T="0">t(s("/func")) m(s("create")) s("rn1") s("Random")</actions>
    <actions T="0">t(s("/func/an1")) m(s("set")) s("funcname") s("F1")</actions>
    <actions T="0">t(s("/func/an1")) m(s("set")) s("expr") s("gamma*(u10-u1-F0(u1,u2))")</actions>
    <actions T="0">t(s("/func/an1")) m(s("set")) s("args") sa(s("u1"),s("u2"))</actions>
    <actions T="0">t(s("/func/an1")) m(s("set")) s("plotargs") saa(sa(s("u1"),s("0"),s("1")),sa(s("u2"),s("0"),s("1")))</actions>
    <actions T="0">t(s("/func/an2")) m(s("set")) s("funcname") s("F2")</actions>
    <actions T="0">t(s("/func/an2")) m(s("set")) s("expr") s("gamma*(alpha*(u20-u2)-F0(u1,u2))")</actions>
    <actions T="0">t(s("/func/an2")) m(s("set")) s("args") sa(s("u1"),s("u2"))</actions>
    <actions T="0">t(s("/func/an2")) m(s("set")) s("plotargs") saa(sa(s("u1"),s("0"),s("1")),sa(s("u2"),s("0"),s("1")))</actions>
    <actions T="0">t(s("/func/an3")) m(s("set")) s("funcname") s("F0")</actions>
    <actions T="0">t(s("/func/an3")) m(s("set")) s("expr") s("rho*u1*u2/(1+u1+K*u1^2)")</actions>
    <actions T="0">t(s("/func/an3")) m(s("set")) s("args") sa(s("u1"),s("u2"))</actions>
    <actions T="0">t(s("/func/an3")) m(s("set")) s("plotargs") saa(sa(s("u1"),s("0"),s("1")),sa(s("u2"),s("0"),s("1")))</actions>
    <actions T="0">t(s("/func/rn1")) m(s("set")) s("nargs") i(3)</actions>
    <actions T="0">t(s("/func/rn1")) m(s("set")) s("mean") s("1/2")</actions>
    <actions T="0">t(s("/component/comp1/mesh")) m(s("create")) s("mesh1") g(s("geom1"))</actions>
    <actions T="0">t(s("/component/comp1/geom/geom1")) m(s("create")) s("wp1") s("WorkPlane")</actions>
    <actions T="0">t(s("/component/comp1/geom/geom1/feature/wp1")) m(s("set")) s("quickplane") s("yz")</actions>
    <actions T="0">t(s("/component/comp1/geom/geom1/feature/wp1")) m(s("set")) s("unite") b(true)</actions>
    <actions T="0">t(s("/component/comp1/geom/geom1/feature/wp1/sequence2D")) m(s("create")) s("pc1") s("ParametricCurve")</actions>
    <actions T="0">t(s("/component/comp1/geom/geom1/feature/wp1/sequence2D/feature/pc1")) m(s("set")) s("coord") sa(s("r0 + bump_height * exp(-(L*s-L*0.5-bump_center_param)^2/(2*sigma))"),s("s*L"))</actions>
    <actions T="0">t(s("/component/comp1/geom/geom1")) m(s("create")) s("rev1") s("Revolve")</actions>
    <actions T="0">t(s("/component/comp1/geom/geom1/feature/rev1/@input/selection[geom1]")) m(s("set")) sa(s("wp1"))</actions>
    <actions T="0">t(s("/component/comp1/geom/geom1")) m(s("create")) s("csur1") s("ConvertToSurface")</actions>
    <actions T="0">t(s("/component/comp1/geom/geom1/feature/csur1/@input/selection[geom1]")) m(s("set")) sa(s("rev1"))</actions>
    <actions T="0">t(s("/component/comp1/geom/geom1")) m(s("run"))</actions>
    <actions T="0">t(s("/component/comp1/geom/geom1")) m(s("run")) s("fin")</actions>
    <actions T="0">t(s("/component/comp1/cpl")) m(s("create")) s("linext1") s("LinearExtrusion") g(s("geom1"))</actions>
    <actions T="0">t(s("/component/comp1/cpl/linext1/selection[geom1]")) m(s("geom")) s("geom1") i(1)</actions>
    <actions T="0">t(s("/component/comp1/cpl/linext1/selection[geom1]")) m(s("set")) ia(4,5,8,11)</actions>
    <actions T="0">t(s("/component/comp1/physics")) m(s("create")) s("cb") s("CoefficientFormBoundaryPDE") s("geom1")</actions>
    <actions T="0">t(s("/component/comp1/physics/cb/field/dimensionless")) m(s("component")) sa(s("u1"),s("u2"))</actions>
    <actions T="0">t(s("/component/comp1/physics/cb")) m(s("create")) s("dir1") s("DirichletBoundary") i(1)</actions>
    <actions T="0">t(s("/component/comp1/physics/cb/feature/dir1/selection[geom1]")) m(s("set")) ia(2,3,7,10)</actions>
    <actions T="0">t(s("/component/comp1/physics/cb")) m(s("create")) s("flux1") s("FluxBoundary") i(1)</actions>
    <actions T="0">t(s("/component/comp1/physics/cb/feature/flux1/selection[geom1]")) m(s("set")) ia(2,3,7,10)</actions>
    <actions T="0">t(s("/component/comp1/mesh/mesh1")) m(s("create")) s("map1") s("Map")</actions>
    <actions T="0">t(s("/component/comp1/view/view2/axis")) m(s("set")) s("xmin") d(-1.4800664186477661)</actions>
    <actions T="0">t(s("/component/comp1/view/view2/axis")) m(s("set")) s("xmax") d(1.4800664186477661)</actions>
    <actions T="0">t(s("/component/comp1/view/view2/axis")) m(s("set")) s("ymin") d(-1.5467360019683838)</actions>
    <actions T="0">t(s("/component/comp1/view/view2/axis")) m(s("set")) s("ymax") d(1.5467360019683838)</actions>
    <actions T="0">t(s("/component/comp1/cpl/linext1/@srcvertex1/selection[geom1]")) m(s("set")) ia(8)</actions>
    <actions T="0">t(s("/component/comp1/cpl/linext1/@srcvertex2/selection[geom1]")) m(s("set")) ia(4)</actions>
    <actions T="0">t(s("/component/comp1/cpl/linext1/@srcvertex3/selection[geom1]")) m(s("set")) ia(6)</actions>
    <actions T="0">t(s("/component/comp1/cpl/linext1/@srcvertex4/selection[geom1]")) m(s("set")) ia(2)</actions>
    <actions T="0">t(s("/component/comp1/cpl/linext1/@dstvertex1/selection[geom1]")) m(s("set")) ia(7)</actions>
    <actions T="0">t(s("/component/comp1/cpl/linext1/@dstvertex2/selection[geom1]")) m(s("set")) ia(3)</actions>
    <actions T="0">t(s("/component/comp1/cpl/linext1/@dstvertex3/selection[geom1]")) m(s("set")) ia(5)</actions>
    <actions T="0">t(s("/component/comp1/cpl/linext1/@dstvertex4/selection[geom1]")) m(s("set")) ia(1)</actions>
    <actions T="0">t(s("/component/comp1/physics/cb/feature/cfeq1")) m(s("set")) s("c") saa(sa(s("nu1"),s("0"),s("0"),s("0"),s("nu1"),s("0"),s("0"),s("0"),s("nu1")),sa(s("0"),s("0"),s("0"),s("0"),s("0"),s("0"),s("0"),s("0"),s("0")),sa(s("0"),s("0"),s("0"),s("0"),s("0"),s("0"),s("0"),s("0"),s("0")),sa(s("nu2"),s("0"),s("0"),s("0"),s("nu2"),s("0"),s("0"),s("0"),s("nu2")))</actions>
    <actions T="0">t(s("/component/comp1/physics/cb/feature/cfeq1")) m(s("set")) s("f") saa(sa(s("F1(u1, u2)")),sa(s("F2(u1, u2)")))</actions>
    <actions T="0">t(s("/component/comp1/physics/cb/feature/init1")) m(s("set")) s("u2") s("initial_amplitude*rn1(x,y,z)")</actions>
    <actions T="0">t(s("/component/comp1/physics/cb/feature/init1")) m(s("set")) s("u1") s("initial_amplitude*rn1(x,y,z)")</actions>
    <actions T="0">t(s("/component/comp1/physics/cb/feature/dir1")) m(s("set")) s("r") saa(sa(s("linext1(u1)")),sa(s("linext1(u2)")))</actions>
    <actions T="0">t(s("/component/comp1/physics/cb/feature/flux1")) m(s("set")) s("g") saa(sa(s("linext1(dtang(u1,z))")),sa(s("linext1(dtang(u2,z))")))</actions>
    <actions T="0">t(s("/component/comp1/mesh/mesh1/feature/size")) m(s("set")) s("hauto") d(1.0)</actions>
    <actions T="0">t(s("/component/comp1/mesh/mesh1")) m(s("run"))</actions>
    <actions T="0">t(s("/study")) m(s("create")) s("std1")</actions>
    <actions T="0">t(s("/study/std1")) m(s("create")) s("param") s("Parametric")</actions>
    <actions T="0">t(s("/study/std1")) m(s("create")) s("time") s("Transient")</actions>
    <actions T="0">t(s("/study/std1/feature/param")) m(s("set")) s("sweeptype") s("filled")</actions>
    <actions T="0">t(s("/study/std1/feature/param")) m(s("set")) s("pname") sa(s("bump_center_param"),s("bump_height"))</actions>
    <actions T="0">t(s("/study/std1/feature/param")) m(s("set")) s("plistarr") sa(s("0.5"),s("0.2, -0.2"))</actions>
    <actions T="0">t(s("/study/std1/feature/param")) m(s("set")) s("punit") sa(s(""),s(""))</actions>
    <actions T="0">t(s("/study/std1/feature/time")) m(s("set")) s("tlist") s("range(0,100,1000)")</actions>
  </History>
  <ModelNodeList tag="modelNode" name="Extra Dimensions">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361134</entityCreationTime>
    <ModelNode tag="comp1" name="Component 1">
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507173373200</entityCreationTime>
      <!-- Scope identifier -->
      <identifier T="0">comp1</identifier>
      <!-- Define local coordinate variables -->
      <defineLocalCoord T="3">true</defineLocalCoord>
      <!-- Define all frames -->
      <defineAllFrames T="3">true</defineAllFrames>
      <!-- Spatial frame coordinates -->
      <spatialCoord T="1">3,'x','y','z'</spatialCoord>
      <!-- Material frame coordinates -->
      <materialCoord T="1">3,'X','Y','Z'</materialCoord>
      <!-- Geometry frame coordinates -->
      <geometryCoord T="1">3,'Xg','Yg','Zg'</geometryCoord>
      <!-- Mesh frame coordinates -->
      <meshCoord T="1">3,'Xm','Ym','Zm'</meshCoord>
    </ModelNode>
  </ModelNodeList>
  <AppBuilderFeatureList tag="applicationNodeList" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361135</entityCreationTime>
  </AppBuilderFeatureList>
  <SolutionData tag="soldata">
  </SolutionData>
  <MultiphysicsCouplingList tag="multiphysics" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361193</entityCreationTime>
  </MultiphysicsCouplingList>
  <CapeOpen tag="capeopen" name="Thermodynamics">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361194</entityCreationTime>
    <CapeOpenFeatureList tag="feature" name="Functions">
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507173361196</entityCreationTime>
    </CapeOpenFeatureList>
  </CapeOpen>
  <ReducedModelList tag="reduced" name="Reduced Models">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361196</entityCreationTime>
  </ReducedModelList>
  <UnitSystemList tag="unitsystem" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361198</entityCreationTime>
  </UnitSystemList>
  <InformationList tag="information" name="Information">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361204</entityCreationTime>
    <Information tag="expectedComputationTime">
      <title T="0">Expected_computation_time</title>
      <body T="0"></body>
    </Information>
    <Information tag="lastComputationTime">
      <!-- Last modification time -->
      <entityModifyTime T="11">1507177367690</entityModifyTime>
      <!-- Updated by -->
      <entityModifiedBy T="0"></entityModifiedBy>
      <title T="0">Last_computation_time</title>
      <body T="0">7 min 47 s</body>
    </Information>
  </InformationList>
  <CoordsysList tag="coordsys" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361505</entityCreationTime>
    <Coordsys op="Boundary" tag="sys1" name="Boundary System 1">
      <!-- Node status -->
      <entityFlags T="51">NOREMOVE|NODEACTIVATE</entityFlags>
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507173373203</entityCreationTime>
      <!-- Geometry -->
      <geom T="50">/geom/geom1</geom>
      <!-- Name -->
      <propertyValue T="30" value="sys1" name="p:name"></propertyValue>
      <!-- Tangent direction -->
      <propertyValue T="30" valueMatrix="1|3,'root.t1x','root.t1y','root.t1z'" name="p:tangent"></propertyValue>
      <!-- Create first tangent direction from -->
      <propertyValue T="30" value="globalCartesianSpatial" name="p:mastersystem" ReferenceContainerList="/coordsys" CompositeIndex="0"></propertyValue>
      <NodeDefaultValues>4,'p:coord','p:frametype','p:reversenormal','p:mastercoordsystcomp'</NodeDefaultValues>
      <FeatureInfoList tag="featureInfo" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507173373205</entityCreationTime>
        <FeatureInfo tag="info" name="Equation View">
          <!-- Node status -->
          <entityFlags T="51">NOREMOVE|NODEACTIVATE</entityFlags>
          <!-- User comments -->
          <entityComments T="0"></entityComments>
          <!-- Created by -->
          <entityAuthor T="0"></entityAuthor>
          <!-- Creation time -->
          <entityCreationTime T="11">1507173373205</entityCreationTime>
        </FeatureInfo>
      </FeatureInfoList>
      <CoordsysList tag="feature" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507173373220</entityCreationTime>
      </CoordsysList>
    </Coordsys>
  </CoordsysList>
  <SavePointDataList tag="savePointData" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173373239</entityCreationTime>
  </SavePointDataList>
  <FileResourceList tag="file" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173400009</entityCreationTime>
  </FileResourceList>
  <ElementSetList tag="elementset" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173459778</entityCreationTime>
  </ElementSetList>
  <ShapeList tag="shape" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173459779</entityCreationTime>
    <Shape tag="shape1" name="Derived Shape 1">
      <!-- Link to generator -->
      <derivedFrom T="50">/physics/cb/feature/cfeq1</derivedFrom>
      <selection T="32" selection="XDLocalSelection" flags="32" selType="GEOMDIM">
        <explicit dim="2" hDim="2" geom="/geom/geom1" entities="-4,-1,1,2,3,4"/>
      </selection>
      <!-- Frame -->
      <frame T="50">/frame/spatial1</frame>
      <ShapeFeatureList tag="feature" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507177366044</entityCreationTime>
        <ShapeFeature op="ShLag" tag="shfun1">
          <!-- Link to generator -->
          <derivedFrom T="50">/physics/cb/feature/cfeq1</derivedFrom>
          <!-- #Base variable name -->
          <propertyValue T="30" value="comp1.u1" name="p:basename"></propertyValue>
          <!-- #Basis function order -->
          <propertyValue T="30" value="2" name="p:order"></propertyValue>
          <NodeDefaultValues>1,'p:sorder'</NodeDefaultValues>
          <ShapeFeatureList tag="feature" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507177366044</entityCreationTime>
          </ShapeFeatureList>
        </ShapeFeature>
      </ShapeFeatureList>
    </Shape>
    <Shape tag="shape2" name="Derived Shape 2">
      <!-- Link to generator -->
      <derivedFrom T="50">/physics/cb/feature/cfeq1</derivedFrom>
      <selection T="32" selection="XDLocalSelection" flags="32" selType="GEOMDIM">
        <explicit dim="2" hDim="2" geom="/geom/geom1" entities="-4,-1,1,2,3,4"/>
      </selection>
      <!-- Frame -->
      <frame T="50">/frame/spatial1</frame>
      <ShapeFeatureList tag="feature" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507177366046</entityCreationTime>
        <ShapeFeature op="ShLag" tag="shfun1">
          <!-- Link to generator -->
          <derivedFrom T="50">/physics/cb/feature/cfeq1</derivedFrom>
          <!-- #Base variable name -->
          <propertyValue T="30" value="comp1.u2" name="p:basename"></propertyValue>
          <!-- #Basis function order -->
          <propertyValue T="30" value="2" name="p:order"></propertyValue>
          <NodeDefaultValues>1,'p:sorder'</NodeDefaultValues>
          <ShapeFeatureList tag="feature" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507177366046</entityCreationTime>
          </ShapeFeatureList>
        </ShapeFeature>
      </ShapeFeatureList>
    </Shape>
  </ShapeList>
  <CoeffList tag="coeff" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507174084927</entityCreationTime>
    <Coeff tag="coeff1">
      <!-- Link to generator -->
      <derivedFrom T="50">/physics/cb/feature/cfeq1</derivedFrom>
      <!-- Fields -->
      <fields T="50">/field/field1</fields>
      <fields T="50">/field/field2</fields>
      <!-- Integration rules -->
      <intrules T="50">/intrule/intrule1</intrules>
      <intrules T="50">/intrule/intrule1</intrules>
      <CoeffFeatureList tag="feature" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507177366047</entityCreationTime>
        <CoeffFeature tag="coeff1">
          <!-- Link to generator -->
          <derivedFrom T="50">/physics/cb/feature/cfeq1</derivedFrom>
          <selection T="32" selection="LocalSelection" selType="GEOMDIM">
            <explicit dim="2" hDim="2" geom="/geom/geom1" entities="-4,-1,1,2,3,4"/>
          </selection>
          <propertyValue T="33" name="p:c" param="c" value="4|9,'nu1','0','0','0','nu1','0','0','0','nu1'|9,'0','0','0','0','0','0','0','0','0'|9,'0','0','0','0','0','0','0','0','0'|9,'nu2','0','0','0','nu2','0','0','0','nu2'"></propertyValue>
          <propertyValue T="33" name="p:a" param="a" value="4|1,'0'|1,'0'|1,'0'|1,'0'"></propertyValue>
          <propertyValue T="33" name="p:q" param="q" value="4|1,'0'|1,'0'|1,'0'|1,'0'"></propertyValue>
          <propertyValue T="33" name="p:ea" param="ea" value="4|1,'0'|1,'0'|1,'0'|1,'0'"></propertyValue>
          <propertyValue T="33" name="p:da" param="da" value="4|1,'1'|1,'0'|1,'0'|1,'1'"></propertyValue>
          <propertyValue T="33" name="p:f" param="f" value="2|1,'F1(u1\, u2)'|1,'F2(u1\, u2)'"></propertyValue>
          <propertyValue T="33" name="p:g" param="g" value="2|1,'0'|1,'0'"></propertyValue>
          <propertyValue T="33" name="p:tau" param="tau" value="2|1,'NaN'|1,'NaN'"></propertyValue>
          <propertyValue T="33" name="p:fluxmethod" param="fluxmethod" value="1|1,'fluxlf'"></propertyValue>
          <propertyValue T="33" name="p:filter" param="filter" value="3|1,'NaN'|1,'NaN'|1,'NaN'"></propertyValue>
          <propertyValue T="33" name="p:rw" param="rw" value="2|1,'NaN'|1,'NaN'"></propertyValue>
          <propertyValue T="33" name="p:be" param="be" value="4|3,'0','0','0'|3,'0','0','0'|3,'0','0','0'|3,'0','0','0'"></propertyValue>
          <propertyValue T="33" name="p:al" param="al" value="4|3,'0','0','0'|3,'0','0','0'|3,'0','0','0'|3,'0','0','0'"></propertyValue>
          <propertyValue T="33" name="p:ga" param="ga" value="2|3,'0','0','0'|3,'0','0','0'"></propertyValue>
        </CoeffFeature>
      </CoeffFeatureList>
    </Coeff>
    <Coeff tag="coeff2">
      <!-- Link to generator -->
      <derivedFrom T="50">/physics/cb/feature/flux1</derivedFrom>
      <!-- Fields -->
      <fields T="50">/field/field1</fields>
      <fields T="50">/field/field2</fields>
      <!-- Integration rules -->
      <intrules T="50">/intrule/intrule1</intrules>
      <intrules T="50">/intrule/intrule1</intrules>
      <CoeffFeatureList tag="feature" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507177366050</entityCreationTime>
        <CoeffFeature tag="coeff1">
          <!-- Link to generator -->
          <derivedFrom T="50">/physics/cb/feature/flux1</derivedFrom>
          <selection T="32" selection="LocalSelection" selType="GEOMDIM">
            <explicit dim="1" hDim="1" geom="/geom/geom1" entities="-12,-1,2,3,7,10"/>
          </selection>
          <propertyValue T="33" name="p:c" param="c" value="4|9,'0','0','0','0','0','0','0','0','0'|9,'0','0','0','0','0','0','0','0','0'|9,'0','0','0','0','0','0','0','0','0'|9,'0','0','0','0','0','0','0','0','0'"></propertyValue>
          <propertyValue T="33" name="p:a" param="a" value="4|1,'0'|1,'0'|1,'0'|1,'0'"></propertyValue>
          <propertyValue T="33" name="p:q" param="q" value="4|1,'0'|1,'0'|1,'0'|1,'0'"></propertyValue>
          <propertyValue T="33" name="p:ea" param="ea" value="4|1,'0'|1,'0'|1,'0'|1,'0'"></propertyValue>
          <propertyValue T="33" name="p:da" param="da" value="4|1,'0'|1,'0'|1,'0'|1,'0'"></propertyValue>
          <propertyValue T="33" name="p:f" param="f" value="2|1,'linext1(dtang(u1\,z))'|1,'linext1(dtang(u2\,z))'"></propertyValue>
          <propertyValue T="33" name="p:g" param="g" value="2|1,'0'|1,'0'"></propertyValue>
          <propertyValue T="33" name="p:tau" param="tau" value="2|1,'NaN'|1,'NaN'"></propertyValue>
          <propertyValue T="33" name="p:fluxmethod" param="fluxmethod" value="1|1,'fluxlf'"></propertyValue>
          <propertyValue T="33" name="p:filter" param="filter" value="3|1,'NaN'|1,'NaN'|1,'NaN'"></propertyValue>
          <propertyValue T="33" name="p:rw" param="rw" value="2|1,'NaN'|1,'NaN'"></propertyValue>
          <propertyValue T="33" name="p:be" param="be" value="4|3,'0','0','0'|3,'0','0','0'|3,'0','0','0'|3,'0','0','0'"></propertyValue>
          <propertyValue T="33" name="p:al" param="al" value="4|3,'0','0','0'|3,'0','0','0'|3,'0','0','0'|3,'0','0','0'"></propertyValue>
          <propertyValue T="33" name="p:ga" param="ga" value="2|3,'0','0','0'|3,'0','0','0'"></propertyValue>
        </CoeffFeature>
      </CoeffFeatureList>
    </Coeff>
  </CoeffList>
  <IntRuleList tag="intrule" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507174084927</entityCreationTime>
    <IntRule tag="intrule1">
      <!-- Link to generator -->
      <derivedFrom T="50">/</derivedFrom>
      <!-- Frame -->
      <frame T="50">/frame/spatial1</frame>
      <IntRuleFeatureList tag="feature" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507177366044</entityCreationTime>
        <IntRuleFeature tag="order1">
          <!-- Integration order -->
          <order T="5">4</order>
        </IntRuleFeature>
      </IntRuleFeatureList>
    </IntRule>
  </IntRuleList>
  <InitList tag="init" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507174084930</entityCreationTime>
    <Init tag="init1" name="Derived Variables 1">
      <!-- Link to generator -->
      <derivedFrom T="50">/physics/cb/feature/init1</derivedFrom>
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507177366049</entityCreationTime>
      <selection T="32" selection="XDLocalSelection" selType="GEOMDIM">
        <explicit dim="2" hDim="2" geom="/geom/geom1" entities="-4,-1,1,2,3,4"/>
      </selection>
      <!-- Expressions -->
      <expressions T="31" name="root.comp1.u1" expr="initial_amplitude*rn1(x,y,z)"></expressions>
      <expressions T="31" name="root.comp1.u2" expr="initial_amplitude*rn1(x,y,z)"></expressions>
      <expressions T="31" name="root.comp1.u1t" expr="0"></expressions>
      <expressions T="31" name="root.comp1.u2t" expr="0"></expressions>
    </Init>
  </InitList>
  <ElemList tag="elem" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507174333254</entityCreationTime>
    <Element tag="elmatent1">
      <!-- Link to generator -->
      <derivedFrom T="50">/geom/geom1</derivedFrom>
      <elemType T="0">elmatent</elemType>
      <ElemFeatureList tag="field" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507177366055</entityCreationTime>
        <ElemFeature tag="name">
          <!-- Element -->
          <value T="0">material.entity</value>
          <!-- Element type -->
          <type T="110">STRING</type>
          <ElemFeatureList tag="field" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507177366056</entityCreationTime>
          </ElemFeatureList>
        </ElemFeature>
      </ElemFeatureList>
      <ElemFeatureList tag="src" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507177366055</entityCreationTime>
        <!-- Element type -->
        <type T="110">FEATURE</type>
      </ElemFeatureList>
      <ElemFeatureList tag="geomdim" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507177366055</entityCreationTime>
        <!-- Element type -->
        <type T="110">FEATURE</type>
        <ElemFeature tag="f1">
          <selection T="32" selection="LocalSelection" selType="GEOMDIM">
            <explicit dim="0" hDim="0" geom="/geom/geom1" entities="-8,-1,1,2,3,4,5,6,7,8"/>
          </selection>
          <!-- Element type -->
          <type T="110">FEATURE</type>
          <ElemFeatureList tag="field" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507177366056</entityCreationTime>
          </ElemFeatureList>
        </ElemFeature>
        <ElemFeature tag="f2">
          <selection T="32" selection="LocalSelection" selType="GEOMDIM">
            <explicit dim="1" hDim="1" geom="/geom/geom1" entities="-12,-1,1,2,3,4,5,6,7,8,9,10,11,12"/>
          </selection>
          <!-- Element type -->
          <type T="110">FEATURE</type>
          <ElemFeatureList tag="field" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507177366056</entityCreationTime>
          </ElemFeatureList>
        </ElemFeature>
        <ElemFeature tag="f3">
          <selection T="32" selection="LocalSelection" selType="GEOMDIM">
            <explicit dim="2" hDim="2" geom="/geom/geom1" entities="-4,-1,1,2,3,4"/>
          </selection>
          <!-- Element type -->
          <type T="110">FEATURE</type>
          <ElemFeatureList tag="field" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507177366056</entityCreationTime>
          </ElemFeatureList>
        </ElemFeature>
        <ElemFeature tag="f4">
          <selection T="32" selection="LocalSelection" selType="GEOMDIM">
            <explicit dim="1" hDim="1" geom="/geom/geom1" entities="-12,-1"/>
          </selection>
          <!-- Element type -->
          <type T="110">FEATURE</type>
          <ElemFeatureList tag="field" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507177366056</entityCreationTime>
            <ElemFeature tag="slit">
              <!-- Element type -->
              <type T="110">ARRAY</type>
              <ElemFeatureList tag="field" name="List">
                <!-- User comments -->
                <entityComments T="0"></entityComments>
                <!-- Created by -->
                <entityAuthor T="0"></entityAuthor>
                <!-- Creation time -->
                <entityCreationTime T="11">1507177366056</entityCreationTime>
                <!-- Element type -->
                <type T="110">ARRAY</type>
                <ElemFeature tag="1">
                  <!-- Element -->
                  <value T="0">2</value>
                  <!-- Element type -->
                  <type T="110">STRING</type>
                  <ElemFeatureList tag="field" name="List">
                    <!-- User comments -->
                    <entityComments T="0"></entityComments>
                    <!-- Created by -->
                    <entityAuthor T="0"></entityAuthor>
                    <!-- Creation time -->
                    <entityCreationTime T="11">1507177366057</entityCreationTime>
                  </ElemFeatureList>
                </ElemFeature>
                <ElemFeature tag="2">
                  <!-- Element -->
                  <value T="0">3</value>
                  <!-- Element type -->
                  <type T="110">STRING</type>
                  <ElemFeatureList tag="field" name="List">
                    <!-- User comments -->
                    <entityComments T="0"></entityComments>
                    <!-- Created by -->
                    <entityAuthor T="0"></entityAuthor>
                    <!-- Creation time -->
                    <entityCreationTime T="11">1507177366057</entityCreationTime>
                  </ElemFeatureList>
                </ElemFeature>
                <ElemFeature tag="3">
                  <!-- Element -->
                  <value T="0">7</value>
                  <!-- Element type -->
                  <type T="110">STRING</type>
                  <ElemFeatureList tag="field" name="List">
                    <!-- User comments -->
                    <entityComments T="0"></entityComments>
                    <!-- Created by -->
                    <entityAuthor T="0"></entityAuthor>
                    <!-- Creation time -->
                    <entityCreationTime T="11">1507177366057</entityCreationTime>
                  </ElemFeatureList>
                </ElemFeature>
                <ElemFeature tag="4">
                  <!-- Element -->
                  <value T="0">10</value>
                  <!-- Element type -->
                  <type T="110">STRING</type>
                  <ElemFeatureList tag="field" name="List">
                    <!-- User comments -->
                    <entityComments T="0"></entityComments>
                    <!-- Created by -->
                    <entityAuthor T="0"></entityAuthor>
                    <!-- Creation time -->
                    <entityCreationTime T="11">1507177366057</entityCreationTime>
                  </ElemFeatureList>
                </ElemFeature>
              </ElemFeatureList>
            </ElemFeature>
          </ElemFeatureList>
        </ElemFeature>
      </ElemFeatureList>
    </Element>
  </ElemList>
  <BEMFeatureList tag="bem" name="Boundary Element PDE List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507174333424</entityCreationTime>
  </BEMFeatureList>
  <WeakList tag="weak" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507174333451</entityCreationTime>
  </WeakList>
  <EventList tag="event" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507174334006</entityCreationTime>
  </EventList>
  <ConstrList tag="constr" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507174975027</entityCreationTime>
    <Constr tag="constr1">
      <!-- Link to generator -->
      <derivedFrom T="50">/physics/cb/feature/dir1</derivedFrom>
      <!-- Shape functions -->
      <shapes T="50">/shape/shape1</shapes>
      <ConstrFeatureList tag="feature" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507177366058</entityCreationTime>
        <ConstrFeature tag="constr1">
          <!-- Link to generator -->
          <derivedFrom T="50">/physics/cb/feature/dir1</derivedFrom>
          <selection T="32" selection="XDLocalSelection" selType="GEOMDIM">
            <explicit dim="1" hDim="1" geom="/geom/geom1" entities="-12,-1,2,3,7,10"/>
          </selection>
          <propertyValue T="33" name="p:constr" param="constr" value="1|1,'linext1(u1)-u1'"></propertyValue>
          <propertyValue T="33" name="p:constrf" param="constrf" value="1|1,'-test(root.comp1.u1)'"></propertyValue>
          <propertyValue T="33" name="p:constrv" param="constrv" value="1|1,'0'"></propertyValue>
          <propertyValue T="33" name="p:lbound" param="lbound" value="1|1,''"></propertyValue>
          <propertyValue T="33" name="p:ubound" param="ubound" value="1|1,''"></propertyValue>
          <propertyValue T="33" name="p:nodal" param="nodal" value="1|1,'0'"></propertyValue>
        </ConstrFeature>
      </ConstrFeatureList>
    </Constr>
    <Constr tag="constr2">
      <!-- Link to generator -->
      <derivedFrom T="50">/physics/cb/feature/dir1</derivedFrom>
      <!-- Shape functions -->
      <shapes T="50">/shape/shape2</shapes>
      <ConstrFeatureList tag="feature" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507177366059</entityCreationTime>
        <ConstrFeature tag="constr1">
          <!-- Link to generator -->
          <derivedFrom T="50">/physics/cb/feature/dir1</derivedFrom>
          <selection T="32" selection="XDLocalSelection" selType="GEOMDIM">
            <explicit dim="1" hDim="1" geom="/geom/geom1" entities="-12,-1,2,3,7,10"/>
          </selection>
          <propertyValue T="33" name="p:constr" param="constr" value="1|1,'linext1(u2)-u2'"></propertyValue>
          <propertyValue T="33" name="p:constrf" param="constrf" value="1|1,'-test(root.comp1.u2)'"></propertyValue>
          <propertyValue T="33" name="p:constrv" param="constrv" value="1|1,'0'"></propertyValue>
          <propertyValue T="33" name="p:lbound" param="lbound" value="1|1,''"></propertyValue>
          <propertyValue T="33" name="p:ubound" param="ubound" value="1|1,''"></propertyValue>
          <propertyValue T="33" name="p:nodal" param="nodal" value="1|1,'0'"></propertyValue>
        </ConstrFeature>
      </ConstrFeatureList>
    </Constr>
  </ConstrList>
</Model>



==> anc/cylinder_gaussian_deformation.mph-files/fileids.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<FileIDs>
  <BinaryResource file="geometry3.mphbin" fileid="e728cfd438ca3c9c"/>
  <BinaryResource file="geometry1.mphbin" fileid="2994c58bafb8bae6"/>
  <BinaryResource file="geommanager1.mphbin" fileid="75eb0be5b37e6dc9"/>
  <BinaryResource file="geometry2.mphbin" fileid="f5dc2c89dcc74e63"/>
</FileIDs>



==> anc/cylinder_gaussian_deformation.mph-files/fileversion <==
1034:COMSOL 5.3.0.316

==> anc/cylinder_gaussian_deformation.mph-files/guimodel.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<GuiModel dimension="3" viewDimension="3" guiView="GEOM" currentStudyFeature="std1" currentNode="mat:/modelNode/comp1" lastWorkPlaneFeature="geom1/wp1" groupGlobalDefinitions="false">
  <openWindows>
    <string>MAINWINDOW</string>
  </openWindows>
</GuiModel>



==> anc/cylinder_gaussian_deformation.mph-files/model.xml <==
<?xml version="1.0"?><com.comsol.mph-v15:Model xmi:version="2.0" xmlns:xmi="http://www.omg.org/XMI" xmlns:com.comsol.mph-v15="http://www.comsol.com/mph/v15" savedInVersion="10000"></com.comsol.mph-v15:Model>

==> anc/cylinder_gaussian_deformation.mph-files/modelinfo.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<modelInfo comsolVersion="5.3.0.316" entityComments="Untitled&#xa;&#xa;" modelType="MODEL" isRunnable="false" pdfResources="" passwordProtection="off" startMode="edit" ignoreLicenseErrors="off" title="Untitled" description="" runtimeProtection="off" windowTitle="Untitled" expectedComputationTime="" lastComputationTime="467.414 s" mainPartSDim="None">
  <historyInfo createdIn="COMSOL 5.3 (Build: 316)" author="" createdDate="1507175426699" lastModifiedBy="" lastModifiedDate="1507177367692"/>
  <licenseInfo products=""/>
  <physicsInfo physics="Coefficient_form_boundary_PDE"/>
  <geometryInfo>
    <geom tag="geom1" dimension="3"/>
  </geometryInfo>
</modelInfo>



==> anc/cylinder_gaussian_deformation.mph-files/usedlicenses.txt <==
COMSOL


==> anc/deformed_sphere.mph-files/dmodel.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<Model tag="Model19" name="deformed_sphere.mph">
  <!-- User comments -->
  <entityComments T="0">Untitled

</entityComments>
  <!-- Created by -->
  <entityAuthor T="0"></entityAuthor>
  <!-- Creation time -->
  <entityCreationTime T="11">1507175027746</entityCreationTime>
  <!-- Last modification time -->
  <entityModifyTime T="11">1507175027749</entityModifyTime>
  <!-- Updated by -->
  <entityModifiedBy T="0"></entityModifiedBy>
  <fontfamily T="0">automatic</fontfamily>
  <comsolVersion T="0">COMSOL 5.3 (Build: 316)</comsolVersion>
  <!-- Unit base system -->
  <baseSystem T="0">SI</baseSystem>
  <!-- Serial number -->
  <srl T="0">2089761</srl>
  <!-- File version -->
  <savedInVersion T="5">1034</savedInVersion>
  <!-- Last computation time (ms) -->
  <lastComputationTime T="11">81570</lastComputationTime>
  <!-- Local model file path -->
  <modelPath T="0">C:/Users/robin/Downloads/sphere_new.mph</modelPath>
  <ModelParam tag="param" name="Parameters">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361073</entityCreationTime>
    <!-- Last modification time -->
    <entityModifyTime T="11">1507175027748</entityModifyTime>
    <!-- Updated by -->
    <entityModifiedBy T="0"></entityModifiedBy>
    <!-- Expressions -->
    <expressions T="31" name="u10" expr="92"></expressions>
    <expressions T="31" name="u20" expr="64"></expressions>
    <expressions T="31" name="alpha" expr="1.5"></expressions>
    <expressions T="31" name="rho" expr="18.5"></expressions>
    <expressions T="31" name="K" expr="0.1"></expressions>
    <expressions T="31" name="nu1" expr="1"></expressions>
    <expressions T="31" name="nu2" expr="10"></expressions>
    <expressions T="31" name="r0" expr="0.5"></expressions>
    <expressions T="31" name="initial_amplitude" expr="10"></expressions>
    <expressions T="31" name="bump_height" expr="0.25"></expressions>
    <expressions T="31" name="gamma" expr="2"></expressions>
    <expressions T="31" name="sigma" expr="0.005"></expressions>
    <expressions T="31" name="double_bump" expr="1"></expressions>
    <!-- Show parameters -->
    <visible T="3">true</visible>
  </ModelParam>
  <PhysicsList tag="physics" name="Physics">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361074</entityCreationTime>
    <Physics op="CoefficientFormBoundaryPDE" tag="cb" name="Coefficient Form Boundary PDE">
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507174084931</entityCreationTime>
      <selection T="32" selection="LocalSelection" flags="16" selType="GEOMDIM">
        <explicit dim="2" hDim="2" geom="/geom/geom1"/>
      </selection>
      <!-- Geometry -->
      <geom T="50">/geom/geom1</geom>
      <!-- Scope identifier -->
      <identifier T="0">cb</identifier>
      <PhysicsFieldList tag="field" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507174084903</entityCreationTime>
        <PhysicsField tag="dimensionless">
          <!-- Node status -->
          <entityFlags T="51">NOREMOVE|NORETAG|NODEACTIVATE</entityFlags>
          <!-- Identifier -->
          <applfieldID T="0">dimensionless</applfieldID>
          <!-- Component names -->
          <components T="1">2,'u1','u2'</components>
          <!-- Filed name -->
          <fieldname T="0">u</fieldname>
        </PhysicsField>
      </PhysicsFieldList>
      <FeatureInfoList tag="featureInfo" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507174084903</entityCreationTime>
        <FeatureInfo tag="info" name="Equation View">
          <!-- Node status -->
          <entityFlags T="51">NOREMOVE|NODEACTIVATE</entityFlags>
          <!-- User comments -->
          <entityComments T="0"></entityComments>
          <!-- Created by -->
          <entityAuthor T="0"></entityAuthor>
          <!-- Creation time -->
          <entityCreationTime T="11">1507174084931</entityCreationTime>
          <!-- Last modification time -->
          <entityModifyTime T="11">1507175027748</entityModifyTime>
          <!-- Updated by -->
          <entityModifiedBy T="0"></entityModifiedBy>
          <!-- Study selection -->
          <studyType T="0">/StudyList/std1/StudyFeatureList/time</studyType>
        </FeatureInfo>
      </FeatureInfoList>
      <PhysicsFeatureList tag="feature" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507174084903</entityCreationTime>
        <PhysicsFeature op="CoefficientFormPDE" tag="cfeq1" name="Coefficient Form PDE 1">
          <!-- Node status -->
          <entityFlags T="51">NOREMOVE|NODEACTIVATE</entityFlags>
          <!-- User comments -->
          <entityComments T="0"></entityComments>
          <!-- Created by -->
          <entityAuthor T="0"></entityAuthor>
          <!-- Creation time -->
          <entityCreationTime T="11">1507174084916</entityCreationTime>
          <selection T="32" selection="XDLocalSelection" flags="17" selType="GEOMDIM">
            <explicit dim="2" hDim="2" geom="/geom/geom1"/>
          </selection>
          <!-- Parameter values -->
          <param T="33" param="c" value="4|9,'nu1','0','0','0','nu1','0','0','0','nu1'|9,'0','0','0','0','0','0','0','0','0'|9,'0','0','0','0','0','0','0','0','0'|9,'nu2','0','0','0','nu2','0','0','0','nu2'"></param>
          <param T="33" param="a" value="4|1,'0'|1,'0'|1,'0'|1,'0'"></param>
          <param T="33" param="f" value="2|1,'F1(u1\, u2)'|1,'F2(u1\, u2)'"></param>
          <param T="33" param="ea" value="4|1,'0'|1,'0'|1,'0'|1,'0'"></param>
          <param T="33" param="da" value="4|1,'1'|1,'0'|1,'0'|1,'1'"></param>
          <param T="33" param="al" value="4|3,'0','0','0'|3,'0','0','0'|3,'0','0','0'|3,'0','0','0'"></param>
          <param T="33" param="be" value="4|3,'0','0','0'|3,'0','0','0'|3,'0','0','0'|3,'0','0','0'"></param>
          <param T="33" param="ga" value="2|3,'0','0','0'|3,'0','0','0'"></param>
          <param T="33" param="StudyStep" value="1|1,'0'"></param>
          <!-- Feature dimension -->
          <edim T="5">2</edim>
          <!-- Flag indicating default feature -->
          <default T="3">true</default>
          <FeatureInfoList tag="featureInfo" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507174084917</entityCreationTime>
            <FeatureInfo tag="info" name="Equation View">
              <!-- Node status -->
              <entityFlags T="51">NOREMOVE|NODEACTIVATE</entityFlags>
              <!-- User comments -->
              <entityComments T="0"></entityComments>
              <!-- Created by -->
              <entityAuthor T="0"></entityAuthor>
              <!-- Creation time -->
              <entityCreationTime T="11">1507174084918</entityCreationTime>
              <!-- Last modification time -->
              <entityModifyTime T="11">1507175027748</entityModifyTime>
              <!-- Updated by -->
              <entityModifiedBy T="0"></entityModifiedBy>
              <!-- Study selection -->
              <studyType T="0">/StudyList/std1/StudyFeatureList/time</studyType>
            </FeatureInfo>
          </FeatureInfoList>
          <ModelEntityTag tag="DomainType">
            <!-- List of tags -->
            <values T="1">1,'GEOMETRY'</values>
          </ModelEntityTag>
          <PhysicsFeatureList tag="feature" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507174084919</entityCreationTime>
          </PhysicsFeatureList>
        </PhysicsFeature>
        <PhysicsFeature op="init" tag="init1" name="Initial Values 1">
          <!-- Node status -->
          <entityFlags T="51">NOREMOVE|NODEACTIVATE</entityFlags>
          <!-- User comments -->
          <entityComments T="0"></entityComments>
          <!-- Created by -->
          <entityAuthor T="0"></entityAuthor>
          <!-- Creation time -->
          <entityCreationTime T="11">1507174084919</entityCreationTime>
          <selection T="32" selection="XDLocalSelection" flags="17" selType="GEOMDIM">
            <explicit dim="2" hDim="2" geom="/geom/geom1"/>
          </selection>
          <!-- Parameter values -->
          <param T="33" param="StudyStep" value="1|1,'0'"></param>
          <param T="33" param="u2" value="1|1,'initial_amplitude*rn1(x\,y\,z)'"></param>
          <param T="33" param="u2t" value="1|1,'0'"></param>
          <param T="33" param="u1" value="1|1,'initial_amplitude*rn1(x\,y\,z)'"></param>
          <param T="33" param="u1t" value="1|1,'0'"></param>
          <!-- Feature dimension -->
          <edim T="5">2</edim>
          <!-- Flag indicating default feature -->
          <default T="3">true</default>
          <FeatureInfoList tag="featureInfo" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507174084920</entityCreationTime>
            <FeatureInfo tag="info" name="Equation View">
              <!-- Node status -->
              <entityFlags T="51">NOREMOVE|NODEACTIVATE</entityFlags>
              <!-- User comments -->
              <entityComments T="0"></entityComments>
              <!-- Created by -->
              <entityAuthor T="0"></entityAuthor>
              <!-- Creation time -->
              <entityCreationTime T="11">1507174084920</entityCreationTime>
              <!-- Last modification time -->
              <entityModifyTime T="11">1507175027748</entityModifyTime>
              <!-- Updated by -->
              <entityModifiedBy T="0"></entityModifiedBy>
              <!-- Study selection -->
              <studyType T="0">/StudyList/std1/StudyFeatureList/time</studyType>
            </FeatureInfo>
          </FeatureInfoList>
          <ModelEntityTag tag="DomainType">
            <!-- List of tags -->
            <values T="1">1,'GEOM'</values>
          </ModelEntityTag>
          <PhysicsFeatureList tag="feature" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507174084921</entityCreationTime>
          </PhysicsFeatureList>
        </PhysicsFeature>
      </PhysicsFeatureList>
      <PhysicsPropList tag="prop" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507174084903</entityCreationTime>
        <PhysicsProp tag="PhysicsSymbols">
          <!-- Parameter values -->
          <param T="33" param="PhysicsSymbols" value="1|1,'off'"></param>
          <param T="33" param="physicsSymbolButtons" value="1|1,'0'"></param>
        </PhysicsProp>
        <PhysicsProp tag="ShapeProperty">
          <!-- Parameter values -->
          <param T="33" param="shapeFunctionType" value="1|1,'shlag'"></param>
          <param T="33" param="order" value="1|1,'2'"></param>
          <param T="33" param="boundaryFlux" value="1|1,'0'"></param>
          <param T="33" param="boundaryFluxSmooth" value="1|1,'1'"></param>
          <param T="33" param="hiddenRowLabels" value="1|1,'Field name'"></param>
          <param T="33" param="valueType" value="1|1,'complex'"></param>
          <param T="33" param="frame" value="1|1,'spatial'"></param>
        </PhysicsProp>
        <PhysicsProp tag="EquationForm">
          <!-- Parameter values -->
          <param T="33" param="form" value="1|1,'Automatic'"></param>
          <param T="33" param="freq_src" value="1|1,'fromSolver'"></param>
          <param T="33" param="freq" value="1|1,'1[kHz]'"></param>
          <param T="33" param="showAllModelInputs" value="1|1,'0'"></param>
        </PhysicsProp>
        <PhysicsProp tag="Units">
          <!-- Parameter values -->
          <param T="33" param="DependentVariableQuantity" value="1|1,'dimensionless'"></param>
          <param T="33" param="CustomDependentVariableUnit" value="1|1,'m'"></param>
          <param T="33" param="SourceTermQuantity" value="1|1,'none'"></param>
          <param T="33" param="CustomSourceTermUnit" value="1|1,'m^-2'"></param>
        </PhysicsProp>
        <PhysicsProp tag="StudyStep">
          <!-- Parameter values -->
          <param T="33" param="StudyStep" value="1|1,'0'"></param>
        </PhysicsProp>
      </PhysicsPropList>
    </Physics>
  </PhysicsList>
  <GeomList tag="geom" name="Geometry Parts">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361078</entityCreationTime>
    <GeomSequence tag="geom1" name="Geometry 1">
      <!-- Node status -->
      <entityFlags T="51">NODEACTIVATE</entityFlags>
      <!-- Containing model node -->
      <storedParent T="50">/modelNode/comp1</storedParent>
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507173373221</entityCreationTime>
      <!-- Last modification time -->
      <entityModifyTime T="11">1507175027748</entityModifyTime>
      <!-- Updated by -->
      <entityModifiedBy T="0"></entityModifiedBy>
      <assocID T="6">6,0,-2124371293,678390084</assocID>
      <angularUnit T="0">deg</angularUnit>
      <assocMaps T="7">{0},{0},{0,1},{0}</assocMaps>
      <inverseAssocMaps T="7">{0},{0},{0,1},{0}</inverseAssocMaps>
      <current T="50">/geom/geom1/feature/ige1</current>
      <externallySet T="3">false</externallySet>
      <geometryFrame T="50">/frame/geometry1</geometryFrame>
      <geomInfo T="50">/geom/geom1/geomnative</geomInfo>
      <!-- Geometry kernel -->
      <geomrep T="0">comsol</geomrep>
      <lastBuiltFeature T="50">/geom/geom1/feature/ige1</lastBuiltFeature>
      <lengthUnit T="0">m</lengthUnit>
      <materialFrame T="50">/frame/material1</materialFrame>
      <meshFrame T="50">/frame/mesh1</meshFrame>
      <sdim T="5">3</sdim>
      <spatialFrame T="50">/frame/spatial1</spatialFrame>
      <xmeshIndex T="5">1</xmeshIndex>
      <!-- Geometry sequence type -->
      <sequenceType T="103">STANDARD</sequenceType>
      <hashKey T="11">8843661512152632919</hashKey>
      <GeomFeatureList tag="feature" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507173373212</entityCreationTime>
        <WorkPlaneFeature op="WorkPlane" tag="wp1" name="Work Plane 1">
          <!-- User comments -->
          <entityComments T="0"></entityComments>
          <!-- Created by -->
          <entityAuthor T="0"></entityAuthor>
          <!-- Creation time -->
          <entityCreationTime T="11">1507173379275</entityCreationTime>
          <!-- Last modification time -->
          <entityModifyTime T="11">1507175027748</entityModifyTime>
          <!-- Updated by -->
          <entityModifiedBy T="0"></entityModifiedBy>
          <!-- Key containing all property values -->
          <key T="0">true[deg]planetypequickquickplaneyzquickoffsettypedistanceoffsetcoordinatenamexquickx0.0csplanetypequickquickoriginglobalquickaxisnaturaldispl0.0|0.0|rot0.0uniteonrepairtoltypeautoshowcoincidentonshowintersectiononshowprojectionon</key>
          <!-- Current feature status -->
          <status T="101">BUILT</status>
          <!-- Status of last build operation -->
          <buildStatus T="101">BUILT</buildStatus>
          <!-- Contribute to -->
          <propertyValue T="30" value="none" name="p:contributeto" ReferenceContainerList="/geom/geom1/selection" CompositeIndex="1"></propertyValue>
          <!-- Plane -->
          <propertyValue T="30" value="yz" name="p:quickplane"></propertyValue>
          <!-- Offset vertex -->
          <propertyValue T="30" name="p:offsetvertex">
            <Selection selection="LocalGeomObjectSelection" selType="OBJECTDIM">
              <base dim="0" geom="/geom/geom1"/>
            </Selection>
          </propertyValue>
          <!-- #offsetcoordinatename -->
          <propertyValue T="30" value="x" name="p:offsetcoordinatename"></propertyValue>
          <!-- Planar face -->
          <propertyValue T="30" name="p:face">
            <Selection selection="LocalGeomObjectSelection" selType="OBJECTDIM">
              <base dim="2" geom="/geom/geom1"/>
            </Selection>
          </propertyValue>
          <!-- Planar curved edge -->
          <propertyValue T="30" name="p:planaredge">
            <Selection selection="LocalGeomObjectSelection" selType="OBJECTDIM">
              <base dim="1" geom="/geom/geom1"/>
            </Selection>
          </propertyValue>
          <!-- Straight edge -->
          <propertyValue T="30" name="p:edge">
            <Selection selection="LocalGeomObjectSelection" selType="OBJECTDIM">
              <base dim="1" geom="/geom/geom1"/>
            </Selection>
          </propertyValue>
          <!-- Face adjacent to edge -->
          <propertyValue T="30" name="p:adjface">
            <Selection selection="LocalGeomObjectSelection" selType="OBJECTDIM">
              <base dim="2" geom="/geom/geom1"/>
            </Selection>
          </propertyValue>
          <!-- Circular edge -->
          <propertyValue T="30" name="p:circedge">
            <Selection selection="LocalGeomObjectSelection" selType="OBJECTDIM">
              <base dim="1" geom="/geom/geom1"/>
            </Selection>
          </propertyValue>
          <!-- Vertex -->
          <propertyValue T="30" name="p:circvertex">
            <Selection selection="LocalGeomObjectSelection" selType="OBJECTDIM">
              <base dim="0" geom="/geom/geom1"/>
            </Selection>
          </propertyValue>
          <!-- First vertex -->
          <propertyValue T="30" name="p:vertex1">
            <Selection selection="LocalGeomObjectSelection" selType="OBJECTDIM">
              <base dim="0" geom="/geom/geom1"/>
            </Selection>
          </propertyValue>
          <!-- Second vertex -->
          <propertyValue T="30" name="p:vertex2">
            <Selection selection="LocalGeomObjectSelection" selType="OBJECTDIM">
              <base dim="0" geom="/geom/geom1"/>
            </Selection>
          </propertyValue>
          <!-- Third vertex -->
          <propertyValue T="30" name="p:vertex3">
            <Selection selection="LocalGeomObjectSelection" selType="OBJECTDIM">
              <base dim="0" geom="/geom/geom1"/>
            </Selection>
          </propertyValue>
          <!-- Take work plane from -->
          <propertyValue T="30" value="this" name="p:workplanesrc" CompositeIndex="1"></propertyValue>
          <!-- Work plane to transform -->
          <propertyValue T="30" value="xyplane" name="p:workplane" CompositeIndex="1"></propertyValue>
          <!-- Axis -->
          <propertyValue T="30" value="0 0 1" valueMatrix="1|3,'0','0','1'" name="p:transaxis"></propertyValue>
          <!-- Axis -->
          <propertyValue T="30" value="0 0 1" valueMatrix="1|3,'0','0','1'" name="p:transax3"></propertyValue>
          <!-- Axis -->
          <propertyValue T="30" value="0 0" valueMatrix="1|2,'0','0'" name="p:transax2"></propertyValue>
          <!-- Vertex for origin -->
          <propertyValue T="30" name="p:originvertex">
            <Selection selection="LocalGeomObjectSelection" selType="OBJECTDIM">
              <base dim="0" geom="/geom/geom1"/>
            </Selection>
          </propertyValue>
          <!-- Vertex for axis -->
          <propertyValue T="30" name="p:axisvertex">
            <Selection selection="LocalGeomObjectSelection" selType="OBJECTDIM">
              <base dim="0" geom="/geom/geom1"/>
            </Selection>
          </propertyValue>
          <!-- Unite objects -->
          <propertyValue T="30" value="on" name="p:unite"></propertyValue>
          <!-- View work plane geometry in 3D -->
          <propertyValue T="30" value="off" name="p:workplane3d"></propertyValue>
          <!-- Show work plane in instances -->
          <propertyValue T="30" name="p:showworkplane">null</propertyValue>
          <!-- Work plane matrix at last build -->
          <propertyValue T="30" valueMatrix="3|3,'0','0','0'|3,'0','1','0'|3,'0','0','1'" name="p:buildwpmatrix"></propertyValue>
          <cacheTag T="11">-8851382200025223791</cacheTag>
          <extraAssocIDs T="7">{3,20100}</extraAssocIDs>
          <!-- Unique identifier -->
          <id T="5">2</id>
          <sequence2DKey T="11">-691988045023520934</sequence2DKey>
          <NodeDefaultValues>35,'p:selresult','p:selresultshow','p:selplaneshow','p:cumselkey','p:planetype','p:quickoffsettype','p:quickx','p:quicky','p:quickz','p:offsettype','p:offset','p:reverse','p:angle','p:circpoint','p:circoffset','p:genpoints','p:transdispl','p:transaxistype','p:transrot','p:csplanetype','p:quickorigin','p:quickaxis','p:displ','p:rot','p:origin','p:faceparallelaxis','p:edgeparallelorigin','p:edgeparallelaxis','p:repairtoltype','p:repairtol','p:absrepairtol','p:showcoincident','p:showintersection','p:showprojection','p:extrainputkey'</NodeDefaultValues>
          <GeomObjectList tag="geom">
            <GeomObject tag="wp1.pc1" name="Work_plane 1">
              <!-- Node status -->
              <entityFlags T="51">NORETAG</entityFlags>
              <!-- User comments -->
              <entityComments T="0"></entityComments>
              <!-- Created by -->
              <entityAuthor T="0"></entityAuthor>
              <!-- Creation time -->
              <entityCreationTime T="11">1507173607585</entityCreationTime>
              <!-- Last modification time -->
              <entityModifyTime T="11">1507175027748</entityModifyTime>
              <!-- Updated by -->
              <entityModifiedBy T="0"></entityModifiedBy>
              <assocID T="6">2,0,-2060873015,-1724865464</assocID>
              <GeomNative tag="geomnative">
                <!-- Space dimension. -->
                <spaceDim T="5">3</spaceDim>
                <!-- Number of entities. -->
                <numEntities T="6">2,1,0,0</numEntities>
                <!-- Number of entities for mesh control. -->
                <numEntitiesMesh T="6">2,1,0,0</numEntitiesMesh>
                <!-- Number of finite void regions. -->
                <numFiniteVoids T="5">0</numFiniteVoids>
                <!-- Void regions are labeled. -->
                <voidsLabeled T="3">true</voidsLabeled>
                <!-- Size. -->
                <geomScale T="12">0.6250007792484782</geomScale>
                <!-- Relative tolerance. -->
                <geomTol T="12">1.0E-10</geomTol>
                <!-- Object type -->
                <type T="0">curve</type>
              </GeomNative>
            </GeomObject>
          </GeomObjectList>
          <GeomSequence tag="sequence2D" name="Plane Geometry">
            <!-- Node status -->
            <entityFlags T="51">NOREMOVE|NORETAG|NODEACTIVATE</entityFlags>
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507173379279</entityCreationTime>
            <!-- Last modification time -->
            <entityModifyTime T="11">1507173624775</entityModifyTime>
            <!-- Updated by -->
            <entityModifiedBy T="0"></entityModifiedBy>
            <angularUnit T="0">deg</angularUnit>
            <current T="50">/geom/geom1/feature/wp1/sequence2D/feature/pc1</current>
            <!-- Geometry kernel -->
            <geomrep T="0">comsol</geomrep>
            <hasFinalize T="3">false</hasFinalize>
            <lastBuiltFeature T="50">/geom/geom1/feature/wp1/sequence2D/feature/pc1</lastBuiltFeature>
            <lengthUnit T="0">m</lengthUnit>
            <sdim T="5">2</sdim>
            <!-- Geometry sequence type -->
            <sequenceType T="103">WORK_PLANE</sequenceType>
            <hashKey T="11">145857234631</hashKey>
            <GeomFeatureList tag="feature" name="List">
              <!-- User comments -->
              <entityComments T="0"></entityComments>
              <!-- Created by -->
              <entityAuthor T="0"></entityAuthor>
              <!-- Creation time -->
              <entityCreationTime T="11">1507173379280</entityCreationTime>
              <GeomFeature op="ParametricCurve" tag="pc1" name="Parametric Curve 1">
                <!-- User comments -->
                <entityComments T="0"></entityComments>
                <!-- Created by -->
                <entityAuthor T="0"></entityAuthor>
                <!-- Creation time -->
                <entityCreationTime T="11">1507173384502</entityCreationTime>
                <!-- Last modification time -->
                <entityModifyTime T="11">1507175027748</entityModifyTime>
                <!-- Updated by -->
                <entityModifiedBy T="0"></entityModifiedBy>
                <!-- Key containing all property values -->
                <key T="0">true[deg]posconstron|on|pos0.0|0.0|x0.0y0.0rotconstronrot0.0dependence_parameters0.005|3.141592653589793|0.25|0.5|1.0|rebuildonparnamesparmin0.0parmax1.0coordr0*(1+bump_height*exp(-s^2/sigma)+double_bump*bump_height*exp(-(s-1)^2/sigma))*sin(pi*s)|r0*(1+bump_height*exp(-s^2/sigma)+double_bump*bump_height*exp(-(s-1)^2/sigma))*cos(pi*s)|rtol1.0E-6maxknots1000reparameterizeoff</key>
                <!-- Identifier of stored native. -->
                <cacheTagImported T="11">-691988045023520934</cacheTagImported>
                <!-- Current feature status -->
                <status T="101">BUILT</status>
                <!-- Status of last build operation -->
                <buildStatus T="101">BUILT</buildStatus>
                <!-- Contribute to -->
                <propertyValue T="30" value="none" name="p:contributeto" ReferenceContainerList="/geom/geom1/feature/wp1/sequence2D/selection" CompositeIndex="1"></propertyValue>
                <!-- Position -->
                <propertyValue T="30" value="0 0" valueMatrix="1|2,'0','0'" name="p:pos"></propertyValue>
                <!-- Dependence_parameters -->
                <propertyValue T="30" valueMatrix="1|5,'sigma','pi','bump_height','r0','double_bump'" name="p:dependence_parameters"></propertyValue>
                <!-- Expressions -->
                <propertyValue T="30" valueMatrix="1|2,'r0*(1+bump_height*exp(-s^2/sigma)+double_bump*bump_height*exp(-(s-1)^2/sigma))*sin(pi*s)','r0*(1+bump_height*exp(-s^2/sigma)+double_bump*bump_height*exp(-(s-1)^2/sigma))*cos(pi*s)'" name="p:coord"></propertyValue>
                <cacheTag T="11">-691988045023520934</cacheTag>
                <!-- Unique identifier -->
                <id T="5">3</id>
                <NodeDefaultValues>14,'p:selresult','p:selresultshow','p:posconstr','p:x','p:y','p:rotconstr','p:rot','p:rebuild','p:parname','p:parmin','p:parmax','p:rtol','p:maxknots','p:reparameterize'</NodeDefaultValues>
                <GeomObjectList tag="geom">
                  <GeomObject tag="pc1(1)" name="Parametric_curve">
                    <!-- Node status -->
                    <entityFlags T="51">NORETAG</entityFlags>
                    <!-- User comments -->
                    <entityComments T="0"></entityComments>
                    <!-- Created by -->
                    <entityAuthor T="0"></entityAuthor>
                    <!-- Creation time -->
                    <entityCreationTime T="11">1507173607581</entityCreationTime>
                    <assocID T="6">3,20100</assocID>
                    <GeomNative tag="geomnative">
                      <!-- Space dimension. -->
                      <spaceDim T="5">2</spaceDim>
                      <!-- Number of entities. -->
                      <numEntities T="6">2,1,0</numEntities>
                      <!-- Number of entities for mesh control. -->
                      <numEntitiesMesh T="6">2,1,0</numEntitiesMesh>
                      <!-- Number of finite void regions. -->
                      <numFiniteVoids T="5">0</numFiniteVoids>
                      <!-- Geometry exists. -->
                      <existing T="3">true</existing>
                      <!-- Size. -->
                      <geomScale T="12">0.6250007792484782</geomScale>
                      <!-- Relative tolerance. -->
                      <geomTol T="12">1.0E-10</geomTol>
                      <!-- Object type -->
                      <type T="0">curve</type>
                      <!-- Geom object -->
                      <geom T="52" class="GEOMETRY" resource="geometry1.mphbin" id="f665908a138e575a" fileid="47b8c6e59d363715"/>
                    </GeomNative>
                  </GeomObject>
                </GeomObjectList>
                <GeomFeatureList tag="feature" name="List">
                  <!-- User comments -->
                  <entityComments T="0"></entityComments>
                  <!-- Created by -->
                  <entityAuthor T="0"></entityAuthor>
                  <!-- Creation time -->
                  <entityCreationTime T="11">1507173384503</entityCreationTime>
                </GeomFeatureList>
                <GeomObjectList tag="importedGeom" name="List">
                  <!-- User comments -->
                  <entityComments T="0"></entityComments>
                  <!-- Created by -->
                  <entityAuthor T="0"></entityAuthor>
                  <!-- Creation time -->
                  <entityCreationTime T="11">1507173607580</entityCreationTime>
                  <GeomObject tag="part0" name="Parametric_curve">
                    <!-- Node status -->
                    <entityFlags T="51">NORETAG</entityFlags>
                    <!-- User comments -->
                    <entityComments T="0"></entityComments>
                    <!-- Created by -->
                    <entityAuthor T="0"></entityAuthor>
                    <!-- Creation time -->
                    <entityCreationTime T="11">1507174984546</entityCreationTime>
                    <GeomNative tag="geomnative">
                      <!-- Space dimension. -->
                      <spaceDim T="5">2</spaceDim>
                      <!-- Number of entities. -->
                      <numEntities T="6">2,1,0</numEntities>
                      <!-- Number of entities for mesh control. -->
                      <numEntitiesMesh T="6">2,1,0</numEntitiesMesh>
                      <!-- Number of finite void regions. -->
                      <numFiniteVoids T="5">0</numFiniteVoids>
                      <!-- Geometry exists. -->
                      <existing T="3">true</existing>
                      <!-- Size. -->
                      <geomScale T="12">0.6250007792484782</geomScale>
                      <!-- Relative tolerance. -->
                      <geomTol T="12">1.0E-10</geomTol>
                      <!-- Object type -->
                      <type T="0">curve</type>
                      <!-- Geom object -->
                      <geom T="52" class="GEOMETRY" resource="geometry1.mphbin" id="f665908a138e575a" fileid="47b8c6e59d363715"/>
                    </GeomNative>
                  </GeomObject>
                </GeomObjectList>
              </GeomFeature>
            </GeomFeatureList>
            <GeomObjectSelectionFeatureList tag="selection" name="Cumulative Selections">
              <!-- User comments -->
              <entityComments T="0"></entityComments>
              <!-- Created by -->
              <entityAuthor T="0"></entityAuthor>
              <!-- Creation time -->
              <entityCreationTime T="11">1507173379280</entityCreationTime>
            </GeomObjectSelectionFeatureList>
            <GeomNative tag="geomnative">
              <!-- Space dimension. -->
              <spaceDim T="5">2</spaceDim>
              <!-- Number of entities. -->
              <numEntities T="6">0,0,0</numEntities>
              <!-- Number of entities for mesh control. -->
              <numEntitiesMesh T="6">0,0,0</numEntitiesMesh>
              <!-- Number of finite void regions. -->
              <numFiniteVoids T="5">0</numFiniteVoids>
              <!-- Bounding box -->
              <boundingBox T="13">0.0,0.0,0.0,0.0</boundingBox>
              <!-- Object type -->
              <type T="0">empty</type>
            </GeomNative>
          </GeomSequence>
          <GeomFeatureList tag="feature" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507173379287</entityCreationTime>
          </GeomFeatureList>
          <GeomObjectList tag="importedGeom" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507173607584</entityCreationTime>
            <GeomObject tag="obj0" name="Work_plane">
              <!-- Node status -->
              <entityFlags T="51">NORETAG</entityFlags>
              <!-- User comments -->
              <entityComments T="0"></entityComments>
              <!-- Created by -->
              <entityAuthor T="0"></entityAuthor>
              <!-- Creation time -->
              <entityCreationTime T="11">1507174984548</entityCreationTime>
              <GeomNative tag="geomnative">
                <!-- Space dimension. -->
                <spaceDim T="5">2</spaceDim>
                <!-- Number of entities. -->
                <numEntities T="6">2,1,0</numEntities>
                <!-- Number of entities for mesh control. -->
                <numEntitiesMesh T="6">2,1,0</numEntitiesMesh>
                <!-- Number of finite void regions. -->
                <numFiniteVoids T="5">0</numFiniteVoids>
                <!-- Geometry exists. -->
                <existing T="3">true</existing>
                <!-- Size. -->
                <geomScale T="12">0.6250007792484782</geomScale>
                <!-- Relative tolerance. -->
                <geomTol T="12">1.0E-10</geomTol>
                <!-- Object type -->
                <type T="0">curve</type>
                <!-- Geom object -->
                <geom T="52" class="GEOMETRY" resource="geometry1.mphbin" id="f665908a138e575a" fileid="47b8c6e59d363715"/>
              </GeomNative>
            </GeomObject>
          </GeomObjectList>
        </WorkPlaneFeature>
        <GeomFeature op="Revolve" tag="rev1" name="Revolve 1">
          <!-- User comments -->
          <entityComments T="0"></entityComments>
          <!-- Created by -->
          <entityAuthor T="0"></entityAuthor>
          <!-- Creation time -->
          <entityCreationTime T="11">1507173607592</entityCreationTime>
          <!-- Last modification time -->
          <entityModifyTime T="11">1507175027748</entityModifyTime>
          <!-- Updated by -->
          <entityModifiedBy T="0"></entityModifiedBy>
          <!-- Key containing all property values -->
          <key T="0">true[deg]revolvefromworkplaneworkplanewp1noneinputOBJECT[wp1]inputhandlinguniteangles0.0|6.283185307179586|angtypespecangangle10.0angle2360.0axistype2dpos0.0|0.0|axis0.0|1.0|revaxis0.0|0.0|0.0|1.0|polres50</key>
          <!-- Current feature status -->
          <status T="101">BUILT</status>
          <!-- Status of last build operation -->
          <buildStatus T="101">BUILT</buildStatus>
          <!-- Contribute to -->
          <propertyValue T="30" value="none" name="p:contributeto" ReferenceContainerList="/geom/geom1/selection" CompositeIndex="1"></propertyValue>
          <!-- Work plane -->
          <propertyValue T="30" value="none" name="p:workplane" Reference="/geom/geom1/feature/wp1" CompositeIndex="1"></propertyValue>
          <!-- Input objects -->
          <propertyValue T="30" name="p:input">
            <Selection selection="LocalGeomObjectSelection" selType="OBJECT">
              <base geom="/geom/geom1"/>
              <object flags="12" feature="/geom/geom1/feature/wp1" assocId="{2,0,-2060873015,-1724865464}"/>
            </Selection>
          </propertyValue>
          <!-- Input faces -->
          <propertyValue T="30" name="p:inputface">
            <Selection selection="LocalGeomObjectSelection" selType="OBJECTDIM">
              <base dim="2" geom="/geom/geom1"/>
            </Selection>
          </propertyValue>
          <cacheTag T="11">952378238146717236</cacheTag>
          <extraAssocIDs T="7">{2,0,-2060873015,-1724865464}</extraAssocIDs>
          <!-- Unique identifier -->
          <id T="5">4</id>
          <NodeDefaultValues>25,'p:selresult','p:selresultshow','p:cumselkey','p:revolvefrom','p:inputhandling','p:angles','p:angles_vector_method','p:angles_vector_start','p:angles_vector_stop','p:angles_vector_step','p:angles_vector_numvalues','p:angles_vector_function','p:angles_vector_interval','p:angles_vector_freqperdec','p:angtype','p:origfaces','p:angle1','p:angle2','p:axistype','p:pos','p:axis','p:pos3','p:axis3','p:revaxis','p:polres'</NodeDefaultValues>
          <GeomObjectList tag="geom">
            <GeomObject tag="rev1(1)" name="Revolve">
              <!-- Node status -->
              <entityFlags T="51">NORETAG</entityFlags>
              <!-- User comments -->
              <entityComments T="0"></entityComments>
              <!-- Created by -->
              <entityAuthor T="0"></entityAuthor>
              <!-- Creation time -->
              <entityCreationTime T="11">1507173610444</entityCreationTime>
              <!-- Last modification time -->
              <entityModifyTime T="11">1507175027748</entityModifyTime>
              <!-- Updated by -->
              <entityModifiedBy T="0"></entityModifiedBy>
              <assocID T="6">4,1,221742838,836172543</assocID>
              <GeomNative tag="geomnative">
                <!-- Space dimension. -->
                <spaceDim T="5">3</spaceDim>
                <!-- Number of entities. -->
                <numEntities T="6">2,4,4,0</numEntities>
                <!-- Number of entities for mesh control. -->
                <numEntitiesMesh T="6">2,4,4,0</numEntitiesMesh>
                <!-- Number of finite void regions. -->
                <numFiniteVoids T="5">0</numFiniteVoids>
                <!-- Size. -->
                <geomScale T="12">0.6250007792484782</geomScale>
                <!-- Relative tolerance. -->
                <geomTol T="12">1.0E-10</geomTol>
                <!-- Object type -->
                <type T="0">surface</type>
              </GeomNative>
            </GeomObject>
          </GeomObjectList>
          <GeomFeatureList tag="feature" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507173607594</entityCreationTime>
          </GeomFeatureList>
        </GeomFeature>
        <GeomFeature op="ConvertToSurface" tag="csur1" name="Convert to Surface 1">
          <!-- User comments -->
          <entityComments T="0"></entityComments>
          <!-- Created by -->
          <entityAuthor T="0"></entityAuthor>
          <!-- Creation time -->
          <entityCreationTime T="11">1507173943690</entityCreationTime>
          <!-- Last modification time -->
          <entityModifyTime T="11">1507175027748</entityModifyTime>
          <!-- Updated by -->
          <entityModifiedBy T="0"></entityModifiedBy>
          <!-- Key containing all property values -->
          <key T="0">true[deg]inputOBJECT[rev1]keepoffrepairtoltypeautogeomrepcomsol</key>
          <!-- Current feature status -->
          <status T="101">BUILT</status>
          <!-- Status of last build operation -->
          <buildStatus T="101">BUILT</buildStatus>
          <!-- Contribute to -->
          <propertyValue T="30" value="none" name="p:contributeto" ReferenceContainerList="/geom/geom1/selection" CompositeIndex="1"></propertyValue>
          <!-- Input objects -->
          <propertyValue T="30" name="p:input">
            <Selection selection="LocalGeomObjectSelection" selType="OBJECT">
              <base geom="/geom/geom1"/>
              <object flags="12" feature="/geom/geom1/feature/rev1" assocId="{4,1,221742838,836172543}"/>
            </Selection>
          </propertyValue>
          <cacheTag T="11">5026502107435217317</cacheTag>
          <!-- Unique identifier -->
          <id T="5">5</id>
          <NodeDefaultValues>8,'p:selresult','p:selresultshow','p:cumselkey','p:keep','p:repairtoltype','p:repairtol','p:absrepairtol','p:geomrep'</NodeDefaultValues>
          <GeomObjectList tag="geom">
            <GeomObject tag="csur1(1)" name="Convert_to_surface">
              <!-- Node status -->
              <entityFlags T="51">NORETAG</entityFlags>
              <!-- User comments -->
              <entityComments T="0"></entityComments>
              <!-- Created by -->
              <entityAuthor T="0"></entityAuthor>
              <!-- Creation time -->
              <entityCreationTime T="11">1507173950104</entityCreationTime>
              <!-- Last modification time -->
              <entityModifyTime T="11">1507175027748</entityModifyTime>
              <!-- Updated by -->
              <entityModifiedBy T="0"></entityModifiedBy>
              <assocID T="6">5,0,1170323721,28870256</assocID>
              <GeomNative tag="geomnative">
                <!-- Space dimension. -->
                <spaceDim T="5">3</spaceDim>
                <!-- Number of entities. -->
                <numEntities T="6">2,4,4,0</numEntities>
                <!-- Number of entities for mesh control. -->
                <numEntitiesMesh T="6">2,4,4,0</numEntitiesMesh>
                <!-- Number of finite void regions. -->
                <numFiniteVoids T="5">0</numFiniteVoids>
                <!-- Geometry exists. -->
                <existing T="3">true</existing>
                <!-- Size. -->
                <geomScale T="12">0.6250007792484782</geomScale>
                <!-- Relative tolerance. -->
                <geomTol T="12">1.0E-10</geomTol>
                <!-- Object type -->
                <type T="0">surface</type>
                <!-- Geom object -->
                <geom T="52" class="GEOMETRY" resource="geometry2.mphbin" id="45c1b909006db1a5" fileid="7f394435b78fb2cf"/>
              </GeomNative>
            </GeomObject>
          </GeomObjectList>
          <GeomFeatureList tag="feature" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507173943692</entityCreationTime>
          </GeomFeatureList>
        </GeomFeature>
        <GeomFeature op="Finalize" tag="fin" name="Form Union">
          <!-- Node status -->
          <entityFlags T="51">NOREMOVE|NORETAG|NODEACTIVATE</entityFlags>
          <!-- User comments -->
          <entityComments T="0"></entityComments>
          <!-- Created by -->
          <entityAuthor T="0"></entityAuthor>
          <!-- Creation time -->
          <entityCreationTime T="11">1507173373222</entityCreationTime>
          <!-- Last modification time -->
          <entityModifyTime T="11">1507175027748</entityModifyTime>
          <!-- Updated by -->
          <entityModifiedBy T="0"></entityModifiedBy>
          <!-- Key containing all property values -->
          <key T="0">true[deg]actionunionrepairtoltypeautogeomrepcomsol</key>
          <!-- Current feature status -->
          <status T="101">BUILT</status>
          <!-- Status of last build operation -->
          <buildStatus T="101">BUILT</buildStatus>
          <!-- Absolute repair tolerance -->
          <propertyValue T="30" value="6.3E-7" name="p:absrepairtol"></propertyValue>
          <cacheTag T="11">2082045905651645081</cacheTag>
          <!-- Unique identifier -->
          <id T="5">1</id>
          <NodeDefaultValues>8,'p:action','p:imprint','p:createpairs','p:splitpairs','p:pairtype','p:repairtoltype','p:repairtol','p:geomrep'</NodeDefaultValues>
          <GeomObjectList tag="geom">
            <GeomObject tag="fin(1)" name="Form_union/assembly">
              <!-- Node status -->
              <entityFlags T="51">NORETAG</entityFlags>
              <!-- User comments -->
              <entityComments T="0"></entityComments>
              <!-- Created by -->
              <entityAuthor T="0"></entityAuthor>
              <!-- Creation time -->
              <entityCreationTime T="11">1507173954863</entityCreationTime>
              <!-- Last modification time -->
              <entityModifyTime T="11">1507175027748</entityModifyTime>
              <!-- Updated by -->
              <entityModifiedBy T="0"></entityModifiedBy>
              <assocID T="6">1,0,484764088,1438060388</assocID>
              <GeomNative tag="geomnative">
                <!-- Space dimension. -->
                <spaceDim T="5">3</spaceDim>
                <!-- Number of entities. -->
                <numEntities T="6">2,4,4,0</numEntities>
                <!-- Number of entities for mesh control. -->
                <numEntitiesMesh T="6">2,4,4,0</numEntitiesMesh>
                <!-- Number of finite void regions. -->
                <numFiniteVoids T="5">0</numFiniteVoids>
                <!-- Size. -->
                <geomScale T="12">0.6250007792484782</geomScale>
                <!-- Relative tolerance. -->
                <geomTol T="12">1.0E-10</geomTol>
                <!-- Object type -->
                <type T="0">surface</type>
              </GeomNative>
            </GeomObject>
          </GeomObjectList>
          <GeomFeatureList tag="feature" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507173373224</entityCreationTime>
          </GeomFeatureList>
        </GeomFeature>
        <GeomFeature op="IgnoreEdges" tag="ige1" name="Ignore Edges 1">
          <!-- User comments -->
          <entityComments T="0"></entityComments>
          <!-- Created by -->
          <entityAuthor T="0"></entityAuthor>
          <!-- Creation time -->
          <entityCreationTime T="11">1507173954891</entityCreationTime>
          <!-- Last modification time -->
          <entityModifyTime T="11">1507175027748</entityModifyTime>
          <!-- Updated by -->
          <entityModifiedBy T="0"></entityModifiedBy>
          <!-- Key containing all property values -->
          <key T="0">true[deg]inputOBJECTDIM[fin(1)][1]{1,2,3,4}ignorevtxonkeepformeshoff</key>
          <!-- Current feature status -->
          <status T="101">BUILT</status>
          <!-- Status of last build operation -->
          <buildStatus T="101">BUILT</buildStatus>
          <!-- Edges to ignore -->
          <propertyValue T="30" name="p:input">
            <Selection selection="LocalGeomObjectSelection" selType="OBJECTDIM">
              <base dim="1" geom="/geom/geom1"/>
              <object flags="13" geom="/geom/geom1/feature/fin/geom/fin(1)" entities="5,1,2,3,4" assocId="{1,0,484764088,1438060388}"/>
            </Selection>
          </propertyValue>
          <cacheTag T="11">-9124105226323161610</cacheTag>
          <!-- Unique identifier -->
          <id T="5">6</id>
          <NodeDefaultValues>3,'p:cumselkey','p:ignorevtx','p:keepformesh'</NodeDefaultValues>
          <GeomObjectList tag="geom">
            <GeomObject tag="ige1(1)" name="Ignore_edges">
              <!-- Node status -->
              <entityFlags T="51">NORETAG</entityFlags>
              <!-- User comments -->
              <entityComments T="0"></entityComments>
              <!-- Created by -->
              <entityAuthor T="0"></entityAuthor>
              <!-- Creation time -->
              <entityCreationTime T="11">1507173967515</entityCreationTime>
              <!-- Last modification time -->
              <entityModifyTime T="11">1507175027748</entityModifyTime>
              <!-- Updated by -->
              <entityModifiedBy T="0"></entityModifiedBy>
              <assocID T="6">6,0,-2124371293,678390084</assocID>
              <GeomNative tag="geomnative">
                <!-- Space dimension. -->
                <spaceDim T="5">3</spaceDim>
                <!-- Number of entities. -->
                <numEntities T="6">0,0,1,0</numEntities>
                <!-- Number of entities for mesh control. -->
                <numEntitiesMesh T="6">0,0,1,0</numEntitiesMesh>
                <!-- Number of finite void regions. -->
                <numFiniteVoids T="5">0</numFiniteVoids>
                <!-- Geometry exists. -->
                <existing T="3">true</existing>
                <!-- Virtual geometry. -->
                <virtual T="3">true</virtual>
                <!-- Size. -->
                <geomScale T="12">0.6250007792484782</geomScale>
                <!-- Relative tolerance. -->
                <geomTol T="12">1.0E-10</geomTol>
                <!-- Object type -->
                <type T="0">surface</type>
                <!-- Geom object -->
                <geom T="52" class="GEOMETRY" resource="geometry3.mphbin" id="8160aaa363b90df6" fileid="221b3821d887810d"/>
              </GeomNative>
            </GeomObject>
          </GeomObjectList>
          <GeomFeatureList tag="feature" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507173954891</entityCreationTime>
          </GeomFeatureList>
        </GeomFeature>
      </GeomFeatureList>
      <GeomNative tag="geomnative">
        <!-- Space dimension. -->
        <spaceDim T="5">3</spaceDim>
        <!-- Number of entities. -->
        <numEntities T="6">0,0,1,0</numEntities>
        <!-- Number of entities for mesh control. -->
        <numEntitiesMesh T="6">0,0,1,0</numEntitiesMesh>
        <!-- Number of finite void regions. -->
        <numFiniteVoids T="5">0</numFiniteVoids>
        <!-- Geometry exists. -->
        <existing T="3">true</existing>
        <!-- Virtual geometry. -->
        <virtual T="3">true</virtual>
        <!-- Size. -->
        <geomScale T="12">0.6250007792484782</geomScale>
        <!-- Relative tolerance. -->
        <geomTol T="12">1.0E-10</geomTol>
        <!-- Bounding box -->
        <boundingBox T="13">-0.5000000648663777,0.5000000648663777,-0.5000000648663777,0.5000000648663777,-0.625,0.625</boundingBox>
        <!-- Object type -->
        <type T="0">surface</type>
        <!-- Geom object -->
        <geom T="52" class="GEOMETRY" resource="geometry3.mphbin" id="8160aaa363b90df6" fileid="221b3821d887810d"/>
      </GeomNative>
      <GeomObjectSelectionFeatureList tag="selection" name="Cumulative Selections">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507173373221</entityCreationTime>
      </GeomObjectSelectionFeatureList>
    </GeomSequence>
  </GeomList>
  <GroupList tag="group" name="Load and Constraint Groups">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361078</entityCreationTime>
  </GroupList>
  <OdeList tag="ode" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361078</entityCreationTime>
  </OdeList>
  <FieldList tag="field" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361079</entityCreationTime>
    <Field tag="field1">
      <!-- Link to generator -->
      <derivedFrom T="50">/physics/cb/feature/cfeq1</derivedFrom>
      <fieldname T="0">u1</fieldname>
      <!-- Shape functions -->
      <shapes T="50">/shape/shape1</shapes>
    </Field>
    <Field tag="field2">
      <!-- Link to generator -->
      <derivedFrom T="50">/physics/cb/feature/cfeq1</derivedFrom>
      <fieldname T="0">u2</fieldname>
      <!-- Shape functions -->
      <shapes T="50">/shape/shape2</shapes>
    </Field>
  </FieldList>
  <ProbeFeatureList tag="probe" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361079</entityCreationTime>
  </ProbeFeatureList>
  <ProbeFeatureList tag="massProp" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361079</entityCreationTime>
  </ProbeFeatureList>
  <CplList tag="cpl" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361079</entityCreationTime>
  </CplList>
  <FunctionFeatureList tag="func" name="Functions">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361080</entityCreationTime>
    <FunctionFeature op="Analytic" tag="an1" name="Analytic 1">
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507173668782</entityCreationTime>
      <!-- Function name -->
      <propertyValue T="30" value="F1" name="p:funcname"></propertyValue>
      <!-- Expression -->
      <propertyValue T="30" value="gamma*(u10-u1-F0(u1,u2))" name="p:expr"></propertyValue>
      <!-- Arguments -->
      <propertyValue T="30" valueMatrix="1|2,'u1','u2'" name="p:args"></propertyValue>
      <!-- Arguments -->
      <propertyValue T="30" valueMatrix="2|3,'u1','0','1'|3,'u2','0','1'" name="p:plotargs"></propertyValue>
      <NodeDefaultValues>9,'p:relaxnamecheck','p:dermethod','p:argders','p:periodic','p:periodiclower','p:periodicupper','p:argunit','p:fununit','p:complex'</NodeDefaultValues>
      <FunctionFeatureList tag="feature" name="Functions">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507173668790</entityCreationTime>
      </FunctionFeatureList>
    </FunctionFeature>
    <FunctionFeature op="Analytic" tag="an2" name="Analytic 2">
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507173779728</entityCreationTime>
      <!-- Function name -->
      <propertyValue T="30" value="F2" name="p:funcname"></propertyValue>
      <!-- Expression -->
      <propertyValue T="30" value="gamma*(alpha*(u20-u2)-F0(u1,u2))" name="p:expr"></propertyValue>
      <!-- Arguments -->
      <propertyValue T="30" valueMatrix="1|2,'u1','u2'" name="p:args"></propertyValue>
      <!-- Arguments -->
      <propertyValue T="30" valueMatrix="2|3,'u1','0','1'|3,'u2','0','1'" name="p:plotargs"></propertyValue>
      <NodeDefaultValues>9,'p:relaxnamecheck','p:dermethod','p:argders','p:periodic','p:periodiclower','p:periodicupper','p:argunit','p:fununit','p:complex'</NodeDefaultValues>
      <FunctionFeatureList tag="feature" name="Functions">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507173779752</entityCreationTime>
      </FunctionFeatureList>
    </FunctionFeature>
    <FunctionFeature op="Analytic" tag="an3" name="Analytic 3">
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507173890269</entityCreationTime>
      <!-- Function name -->
      <propertyValue T="30" value="F0" name="p:funcname"></propertyValue>
      <!-- Expression -->
      <propertyValue T="30" value="rho*u1*u2/(1+u1+K*u1^2)" name="p:expr"></propertyValue>
      <!-- Arguments -->
      <propertyValue T="30" valueMatrix="1|2,'u1','u2'" name="p:args"></propertyValue>
      <!-- Arguments -->
      <propertyValue T="30" valueMatrix="2|3,'u1','0','1'|3,'u2','0','1'" name="p:plotargs"></propertyValue>
      <NodeDefaultValues>9,'p:relaxnamecheck','p:dermethod','p:argders','p:periodic','p:periodiclower','p:periodicupper','p:argunit','p:fununit','p:complex'</NodeDefaultValues>
      <FunctionFeatureList tag="feature" name="Functions">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507173890278</entityCreationTime>
      </FunctionFeatureList>
    </FunctionFeature>
    <FunctionFeature op="Random" tag="rn1" name="Random 1">
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507174035707</entityCreationTime>
      <!-- Function name -->
      <propertyValue T="30" value="rn1" name="p:funcname"></propertyValue>
      <!-- Number of arguments -->
      <propertyValue T="30" value="3" name="p:nargs"></propertyValue>
      <!-- Mean -->
      <propertyValue T="30" value="1/2" name="p:mean"></propertyValue>
      <!-- Random seed -->
      <propertyValue T="30" value="113013" name="p:seed"></propertyValue>
      <NodeDefaultValues>5,'p:relaxnamecheck','p:type','p:uniformrange','p:normalsigma','p:seedactive'</NodeDefaultValues>
      <FunctionFeatureList tag="feature" name="Functions">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507174035709</entityCreationTime>
      </FunctionFeatureList>
    </FunctionFeature>
  </FunctionFeatureList>
  <ExprList tag="expr" name="Variables">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361080</entityCreationTime>
    <Expr tag="iexpr1" name="Derived Variables 1">
      <!-- Link to generator -->
      <derivedFrom T="50">/</derivedFrom>
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507174974873</entityCreationTime>
      <selection T="32" selection="XDLocalSelection" selType="GLOBAL">
      </selection>
      <!-- Expressions -->
      <expressions T="31" name="g_const" expr="9.80665[m/s^2]" descr="Acceleration of gravity"></expressions>
      <expressions T="31" name="N_A_const" expr="6.022140857E23[1/mol]" descr="Avogadro constant"></expressions>
      <expressions T="31" name="k_B_const" expr="1.38064852E-23[J/K]" descr="Boltzmann constant"></expressions>
      <expressions T="31" name="Z0_const" expr="root.mu0_const*root.c_const" descr="Characteristic impedance of vacuum"></expressions>
      <expressions T="31" name="me_const" expr="9.10938356E-31[kg]" descr="Electron mass"></expressions>
      <expressions T="31" name="e_const" expr="1.6021766208E-19[C]" descr="Elementary charge"></expressions>
      <expressions T="31" name="F_const" expr="96485.33289[C/mol]" descr="Faraday constant"></expressions>
      <expressions T="31" name="alpha_const" expr="0.0072973525664" descr="Fine-structure constant"></expressions>
      <expressions T="31" name="G_const" expr="6.67408E-11[m^3/(kg*s^2)]" descr="Gravitational constant"></expressions>
      <expressions T="31" name="hbar_const" expr="1.0545718E-34[J*s/rad]" descr="Reduced Planck's constant"></expressions>
      <expressions T="31" name="V_m_const" expr="0.022413962[m^3/mol]" descr="Molar volume of ideal gas"></expressions>
      <expressions T="31" name="mn_const" expr="1.674927471E-27[kg]" descr="Neutron mass"></expressions>
      <expressions T="31" name="epsilon0_const" expr="8.854187817E-12[F/m]" descr="Permittivity of vacuum"></expressions>
      <expressions T="31" name="mu0_const" expr="4*root.pi*1.0E-7[H/m]" descr="Permeability of vacuum"></expressions>
      <expressions T="31" name="h_const" expr="6.62607004E-34[J*s]" descr="Planck's constant"></expressions>
      <expressions T="31" name="mp_const" expr="1.672621898E-27[kg]" descr="Proton mass"></expressions>
      <expressions T="31" name="c_const" expr="299792458[m/s]" descr="Speed of light in vacuum"></expressions>
      <expressions T="31" name="sigma_const" expr="5.670367E-8[kg/(s^3*K^4)]" descr="Stefan-Boltzmann constant"></expressions>
      <expressions T="31" name="R_const" expr="8.3144598[J/(K*mol)]" descr="Universal gas constant"></expressions>
      <expressions T="31" name="b_const" expr="0.0028977729[m*K]" descr="Wien displacement law constant"></expressions>
      <expressions T="31" name="isRHS" expr="0"></expressions>
      <expressions T="31" name="t" expr="0" descr="Time"></expressions>
      <ModelEntityTag tag="Analysis">
        <!-- List of tags -->
        <values T="1">1,'std1/time'</values>
      </ModelEntityTag>
    </Expr>
    <Expr tag="iexpr2" name="Derived Variables 2">
      <!-- Link to generator -->
      <derivedFrom T="50">/frame/geometry1</derivedFrom>
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507174974874</entityCreationTime>
      <selection T="32" selection="XDLocalSelection" selType="GLOBAL">
      </selection>
      <!-- Expressions -->
      <expressions T="31" name="material.F11" expr="1" descr="Coordinate transform from Geometry frame to Material frame, 11 component"></expressions>
      <expressions T="31" name="material.F21" expr="0" descr="Coordinate transform from Geometry frame to Material frame, 21 component"></expressions>
      <expressions T="31" name="material.F31" expr="0" descr="Coordinate transform from Geometry frame to Material frame, 31 component"></expressions>
      <expressions T="31" name="material.F12" expr="0" descr="Coordinate transform from Geometry frame to Material frame, 12 component"></expressions>
      <expressions T="31" name="material.F22" expr="1" descr="Coordinate transform from Geometry frame to Material frame, 22 component"></expressions>
      <expressions T="31" name="material.F32" expr="0" descr="Coordinate transform from Geometry frame to Material frame, 32 component"></expressions>
      <expressions T="31" name="material.F13" expr="0" descr="Coordinate transform from Geometry frame to Material frame, 13 component"></expressions>
      <expressions T="31" name="material.F23" expr="0" descr="Coordinate transform from Geometry frame to Material frame, 23 component"></expressions>
      <expressions T="31" name="material.F33" expr="1" descr="Coordinate transform from Geometry frame to Material frame, 33 component"></expressions>
      <expressions T="31" name="material.detF" expr="1" descr="Volume factor from Geometry frame to Material frame"></expressions>
      <ModelEntityTag tag="Analysis">
        <!-- List of tags -->
        <values T="1">1,'std1/time'</values>
      </ModelEntityTag>
    </Expr>
    <Expr tag="iexpr3" name="Derived Variables 3">
      <!-- Link to generator -->
      <derivedFrom T="50">/frame/geometry1</derivedFrom>
      <!-- Containing model node -->
      <storedParent T="50">/modelNode/comp1</storedParent>
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507174974875</entityCreationTime>
      <selection T="32" selection="XDLocalSelection" selType="GEOMDIM">
        <explicit dim="2" hDim="2" geom="/geom/geom1" entities="-1,-1,1"/>
      </selection>
      <!-- Expressions -->
      <expressions T="31" name="material.en" expr="1" descr="Volume factor from Geometry frame to Material frame"></expressions>
      <ModelEntityTag tag="Analysis">
        <!-- List of tags -->
        <values T="1">1,'std1/time'</values>
      </ModelEntityTag>
    </Expr>
    <Expr tag="iexpr4" name="Derived Variables 4">
      <!-- Link to generator -->
      <derivedFrom T="50">/frame/material1</derivedFrom>
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507174974875</entityCreationTime>
      <selection T="32" selection="XDLocalSelection" selType="GLOBAL">
      </selection>
      <!-- Expressions -->
      <expressions T="31" name="spatial.F11" expr="1" descr="Coordinate transform from Material frame to Spatial frame, 11 component"></expressions>
      <expressions T="31" name="spatial.F21" expr="0" descr="Coordinate transform from Material frame to Spatial frame, 21 component"></expressions>
      <expressions T="31" name="spatial.F31" expr="0" descr="Coordinate transform from Material frame to Spatial frame, 31 component"></expressions>
      <expressions T="31" name="spatial.F12" expr="0" descr="Coordinate transform from Material frame to Spatial frame, 12 component"></expressions>
      <expressions T="31" name="spatial.F22" expr="1" descr="Coordinate transform from Material frame to Spatial frame, 22 component"></expressions>
      <expressions T="31" name="spatial.F32" expr="0" descr="Coordinate transform from Material frame to Spatial frame, 32 component"></expressions>
      <expressions T="31" name="spatial.F13" expr="0" descr="Coordinate transform from Material frame to Spatial frame, 13 component"></expressions>
      <expressions T="31" name="spatial.F23" expr="0" descr="Coordinate transform from Material frame to Spatial frame, 23 component"></expressions>
      <expressions T="31" name="spatial.F33" expr="1" descr="Coordinate transform from Material frame to Spatial frame, 33 component"></expressions>
      <expressions T="31" name="spatial.detF" expr="1" descr="Volume factor from Material frame to Spatial frame"></expressions>
      <expressions T="31" name="invF11" expr="1" descr="Coordinate transform from Material frame to Geometry frame, 11 component"></expressions>
      <expressions T="31" name="invF21" expr="0" descr="Coordinate transform from Material frame to Geometry frame, 21 component"></expressions>
      <expressions T="31" name="invF31" expr="0" descr="Coordinate transform from Material frame to Geometry frame, 31 component"></expressions>
      <expressions T="31" name="invF12" expr="0" descr="Coordinate transform from Material frame to Geometry frame, 12 component"></expressions>
      <expressions T="31" name="invF22" expr="1" descr="Coordinate transform from Material frame to Geometry frame, 22 component"></expressions>
      <expressions T="31" name="invF32" expr="0" descr="Coordinate transform from Material frame to Geometry frame, 32 component"></expressions>
      <expressions T="31" name="invF13" expr="0" descr="Coordinate transform from Material frame to Geometry frame, 13 component"></expressions>
      <expressions T="31" name="invF23" expr="0" descr="Coordinate transform from Material frame to Geometry frame, 23 component"></expressions>
      <expressions T="31" name="invF33" expr="1" descr="Coordinate transform from Material frame to Geometry frame, 33 component"></expressions>
      <expressions T="31" name="detInvF" expr="1" descr="Volume factor from Material frame to Geometry frame"></expressions>
      <ModelEntityTag tag="Analysis">
        <!-- List of tags -->
        <values T="1">1,'std1/time'</values>
      </ModelEntityTag>
    </Expr>
    <Expr tag="iexpr5" name="Derived Variables 5">
      <!-- Link to generator -->
      <derivedFrom T="50">/frame/material1</derivedFrom>
      <!-- Containing model node -->
      <storedParent T="50">/modelNode/comp1</storedParent>
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507174974875</entityCreationTime>
      <selection T="32" selection="XDLocalSelection" selType="GEOMDIM">
        <explicit dim="2" hDim="2" geom="/geom/geom1" entities="-1,-1,1"/>
      </selection>
      <!-- Expressions -->
      <expressions T="31" name="spatial.en" expr="1" descr="Volume factor from Material frame to Spatial frame"></expressions>
      <ModelEntityTag tag="Analysis">
        <!-- List of tags -->
        <values T="1">1,'std1/time'</values>
      </ModelEntityTag>
    </Expr>
    <Expr tag="iexpr6" name="Derived Variables 6">
      <!-- Link to generator -->
      <derivedFrom T="50">/frame/spatial1</derivedFrom>
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507174974876</entityCreationTime>
      <selection T="32" selection="XDLocalSelection" selType="GLOBAL">
      </selection>
      <!-- Expressions -->
      <expressions T="31" name="invF11" expr="1" descr="Coordinate transform from Spatial frame to Material frame, 11 component"></expressions>
      <expressions T="31" name="invF21" expr="0" descr="Coordinate transform from Spatial frame to Material frame, 21 component"></expressions>
      <expressions T="31" name="invF31" expr="0" descr="Coordinate transform from Spatial frame to Material frame, 31 component"></expressions>
      <expressions T="31" name="invF12" expr="0" descr="Coordinate transform from Spatial frame to Material frame, 12 component"></expressions>
      <expressions T="31" name="invF22" expr="1" descr="Coordinate transform from Spatial frame to Material frame, 22 component"></expressions>
      <expressions T="31" name="invF32" expr="0" descr="Coordinate transform from Spatial frame to Material frame, 32 component"></expressions>
      <expressions T="31" name="invF13" expr="0" descr="Coordinate transform from Spatial frame to Material frame, 13 component"></expressions>
      <expressions T="31" name="invF23" expr="0" descr="Coordinate transform from Spatial frame to Material frame, 23 component"></expressions>
      <expressions T="31" name="invF33" expr="1" descr="Coordinate transform from Spatial frame to Material frame, 33 component"></expressions>
      <expressions T="31" name="detInvF" expr="1" descr="Volume factor from Spatial frame to Material frame"></expressions>
      <ModelEntityTag tag="Analysis">
        <!-- List of tags -->
        <values T="1">1,'std1/time'</values>
      </ModelEntityTag>
    </Expr>
    <Expr tag="iexpr7" name="Derived Variables 7">
      <!-- Link to generator -->
      <derivedFrom T="50">/geom/geom1</derivedFrom>
      <!-- Containing model node -->
      <storedParent T="50">/modelNode/comp1</storedParent>
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507174974877</entityCreationTime>
      <selection T="32" selection="XDLocalSelection" selType="GEOMDIM">
        <explicit dim="2" hDim="2" geom="/geom/geom1" entities="-1,-1,1"/>
      </selection>
      <!-- Expressions -->
      <expressions T="31" name="dGeomChar" expr="18.547238386027452" descr="Characteristic distance for geometry"></expressions>
      <expressions T="31" name="material.boundary" expr="0" descr="Material settings"></expressions>
      <ModelEntityTag tag="Analysis">
        <!-- List of tags -->
        <values T="1">1,'std1/time'</values>
      </ModelEntityTag>
    </Expr>
    <Expr tag="iexpr8" name="Derived Variables 8">
      <!-- Link to generator -->
      <derivedFrom T="50">/physics/cb</derivedFrom>
      <!-- Containing model node -->
      <storedParent T="50">/modelNode/comp1</storedParent>
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507174974877</entityCreationTime>
      <selection T="32" selection="XDLocalSelection" selType="GEOMDIM">
        <explicit dim="2" hDim="2" geom="/geom/geom1" entities="-1,-1,1"/>
      </selection>
      <!-- Expressions -->
      <expressions T="31" name="u_fld_act" expr="0" descr="Field 'root.comp1.u' active flag"></expressions>
      <expressions T="31" name="u1_fld_act" expr="1" descr="Field 'root.comp1.u1' active flag"></expressions>
      <expressions T="31" name="u2_fld_act" expr="1" descr="Field 'root.comp1.u2' active flag"></expressions>
      <expressions T="31" name="domflux.u1x" expr="-root.nu1*root.comp1.u1Tx" descr="Domain flux, x component"></expressions>
      <expressions T="31" name="domflux.u1y" expr="-root.nu1*root.comp1.u1Ty" descr="Domain flux, y component"></expressions>
      <expressions T="31" name="domflux.u1z" expr="-root.nu1*root.comp1.u1Tz" descr="Domain flux, z component"></expressions>
      <expressions T="31" name="domflux.u2x" expr="-root.nu2*root.comp1.u2Tx" descr="Domain flux, x component"></expressions>
      <expressions T="31" name="domflux.u2y" expr="-root.nu2*root.comp1.u2Ty" descr="Domain flux, y component"></expressions>
      <expressions T="31" name="domflux.u2z" expr="-root.nu2*root.comp1.u2Tz" descr="Domain flux, z component"></expressions>
      <ModelEntityTag tag="Analysis">
        <!-- List of tags -->
        <values T="1">1,'std1/time'</values>
      </ModelEntityTag>
    </Expr>
    <Expr tag="iexpr9" name="Derived Variables 9">
      <!-- Link to generator -->
      <derivedFrom T="50">/coordsys/sys1</derivedFrom>
      <!-- Containing model node -->
      <storedParent T="50">/modelNode/comp1</storedParent>
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507174974880</entityCreationTime>
      <selection T="32" selection="XDLocalSelection" selType="GEOMDIM">
        <explicit dim="2" hDim="2" geom="/geom/geom1" entities="-1,-1,1"/>
      </selection>
      <!-- Expressions -->
      <expressions T="31" name="Tdef11" expr="if(sqrt((root.nz*root.nx)^2+(root.nz*root.ny)^2+(1-root.nz^2)^2)&gt;1.0E-10,-root.nz*root.nx/sqrt((root.nz*root.nx)^2+(root.nz*root.ny)^2+(1-root.nz^2)^2+root.eps),(1-root.nx^2)/sqrt((1-root.nx^2)^2+(root.nx*root.ny)^2+(root.nz*root.nx)^2+root.eps))" descr="Coordinate transform to system (sys1), 11 component"></expressions>
      <expressions T="31" name="Tdef21" expr="if(sqrt((root.nz*root.nx)^2+(root.nz*root.ny)^2+(1-root.nz^2)^2)&gt;1.0E-10,root.ny/sqrt((root.nz*root.nx)^2+(root.nz*root.ny)^2+(1-root.nz^2)^2+root.eps),0)" descr="Coordinate transform to system (sys1), 21 component"></expressions>
      <expressions T="31" name="Tdef31" expr="root.nx" descr="Coordinate transform to system (sys1), 31 component"></expressions>
      <expressions T="31" name="Tdef12" expr="if(sqrt((root.nz*root.nx)^2+(root.nz*root.ny)^2+(1-root.nz^2)^2)&gt;1.0E-10,-root.nz*root.ny/sqrt((root.nz*root.nx)^2+(root.nz*root.ny)^2+(1-root.nz^2)^2+root.eps),-root.nx*root.ny/sqrt((1-root.nx^2)^2+(root.nx*root.ny)^2+(root.nz*root.nx)^2+root.eps))" descr="Coordinate transform to system (sys1), 12 component"></expressions>
      <expressions T="31" name="Tdef22" expr="if(sqrt((root.nz*root.nx)^2+(root.nz*root.ny)^2+(1-root.nz^2)^2)&gt;1.0E-10,-root.nx/sqrt((root.nz*root.nx)^2+(root.nz*root.ny)^2+(1-root.nz^2)^2+root.eps),root.nz/sqrt((1-root.nx^2)^2+(root.nx*root.ny)^2+(root.nz*root.nx)^2+root.eps))" descr="Coordinate transform to system (sys1), 22 component"></expressions>
      <expressions T="31" name="Tdef32" expr="root.ny" descr="Coordinate transform to system (sys1), 32 component"></expressions>
      <expressions T="31" name="Tdef13" expr="if(sqrt((root.nz*root.nx)^2+(root.nz*root.ny)^2+(1-root.nz^2)^2)&gt;1.0E-10,(1-root.nz^2)/sqrt((root.nz*root.nx)^2+(root.nz*root.ny)^2+(1-root.nz^2)^2+root.eps),-root.nx*root.nz/sqrt((1-root.nx^2)^2+(root.nx*root.ny)^2+(root.nz*root.nx)^2+root.eps))" descr="Coordinate transform to system (sys1), 13 component"></expressions>
      <expressions T="31" name="Tdef23" expr="if(sqrt((root.nz*root.nx)^2+(root.nz*root.ny)^2+(1-root.nz^2)^2)&gt;1.0E-10,0,-root.ny/sqrt((1-root.nx^2)^2+(root.nx*root.ny)^2+(root.nz*root.nx)^2+root.eps))" descr="Coordinate transform to system (sys1), 23 component"></expressions>
      <expressions T="31" name="Tdef33" expr="root.nz" descr="Coordinate transform to system (sys1), 33 component"></expressions>
      <expressions T="31" name="invTdef11" expr="root.comp1.sys1.Tdef11" descr="Coordinate transform from system (sys1), 11 component"></expressions>
      <expressions T="31" name="invTdef21" expr="root.comp1.sys1.Tdef12" descr="Coordinate transform from system (sys1), 21 component"></expressions>
      <expressions T="31" name="invTdef31" expr="root.comp1.sys1.Tdef13" descr="Coordinate transform from system (sys1), 31 component"></expressions>
      <expressions T="31" name="invTdef12" expr="root.comp1.sys1.Tdef21" descr="Coordinate transform from system (sys1), 12 component"></expressions>
      <expressions T="31" name="invTdef22" expr="root.comp1.sys1.Tdef22" descr="Coordinate transform from system (sys1), 22 component"></expressions>
      <expressions T="31" name="invTdef32" expr="root.comp1.sys1.Tdef23" descr="Coordinate transform from system (sys1), 32 component"></expressions>
      <expressions T="31" name="invTdef13" expr="root.comp1.sys1.Tdef31" descr="Coordinate transform from system (sys1), 13 component"></expressions>
      <expressions T="31" name="invTdef23" expr="root.comp1.sys1.Tdef32" descr="Coordinate transform from system (sys1), 23 component"></expressions>
      <expressions T="31" name="invTdef33" expr="root.comp1.sys1.Tdef33" descr="Coordinate transform from system (sys1), 33 component"></expressions>
      <expressions T="31" name="Tref11" expr="if(sqrt((root.nZ*root.nX)^2+(root.nZ*root.nY)^2+(1-root.nZ^2)^2)&gt;1.0E-10,-root.nZ*root.nX/sqrt((root.nZ*root.nX)^2+(root.nZ*root.nY)^2+(1-root.nZ^2)^2+root.eps),(1-root.nX^2)/sqrt((1-root.nX^2)^2+(root.nX*root.nY)^2+(root.nZ*root.nX)^2+root.eps))" descr="Coordinate transform to system (sys1), 11 component"></expressions>
      <expressions T="31" name="Tref21" expr="if(sqrt((root.nZ*root.nX)^2+(root.nZ*root.nY)^2+(1-root.nZ^2)^2)&gt;1.0E-10,root.nY/sqrt((root.nZ*root.nX)^2+(root.nZ*root.nY)^2+(1-root.nZ^2)^2+root.eps),0)" descr="Coordinate transform to system (sys1), 21 component"></expressions>
      <expressions T="31" name="Tref31" expr="root.nX" descr="Coordinate transform to system (sys1), 31 component"></expressions>
      <expressions T="31" name="Tref12" expr="if(sqrt((root.nZ*root.nX)^2+(root.nZ*root.nY)^2+(1-root.nZ^2)^2)&gt;1.0E-10,-root.nZ*root.nY/sqrt((root.nZ*root.nX)^2+(root.nZ*root.nY)^2+(1-root.nZ^2)^2+root.eps),-root.nX*root.nY/sqrt((1-root.nX^2)^2+(root.nX*root.nY)^2+(root.nZ*root.nX)^2+root.eps))" descr="Coordinate transform to system (sys1), 12 component"></expressions>
      <expressions T="31" name="Tref22" expr="if(sqrt((root.nZ*root.nX)^2+(root.nZ*root.nY)^2+(1-root.nZ^2)^2)&gt;1.0E-10,-root.nX/sqrt((root.nZ*root.nX)^2+(root.nZ*root.nY)^2+(1-root.nZ^2)^2+root.eps),root.nZ/sqrt((1-root.nX^2)^2+(root.nX*root.nY)^2+(root.nZ*root.nX)^2+root.eps))" descr="Coordinate transform to system (sys1), 22 component"></expressions>
      <expressions T="31" name="Tref32" expr="root.nY" descr="Coordinate transform to system (sys1), 32 component"></expressions>
      <expressions T="31" name="Tref13" expr="if(sqrt((root.nZ*root.nX)^2+(root.nZ*root.nY)^2+(1-root.nZ^2)^2)&gt;1.0E-10,(1-root.nZ^2)/sqrt((root.nZ*root.nX)^2+(root.nZ*root.nY)^2+(1-root.nZ^2)^2+root.eps),-root.nX*root.nZ/sqrt((1-root.nX^2)^2+(root.nX*root.nY)^2+(root.nZ*root.nX)^2+root.eps))" descr="Coordinate transform to system (sys1), 13 component"></expressions>
      <expressions T="31" name="Tref23" expr="if(sqrt((root.nZ*root.nX)^2+(root.nZ*root.nY)^2+(1-root.nZ^2)^2)&gt;1.0E-10,0,-root.nY/sqrt((1-root.nX^2)^2+(root.nX*root.nY)^2+(root.nZ*root.nX)^2+root.eps))" descr="Coordinate transform to system (sys1), 23 component"></expressions>
      <expressions T="31" name="Tref33" expr="root.nZ" descr="Coordinate transform to system (sys1), 33 component"></expressions>
      <expressions T="31" name="invTref11" expr="root.comp1.sys1.Tref11" descr="Coordinate transform to system (sys1), 11 component"></expressions>
      <expressions T="31" name="invTref21" expr="root.comp1.sys1.Tref12" descr="Coordinate transform to system (sys1), 21 component"></expressions>
      <expressions T="31" name="invTref31" expr="root.comp1.sys1.Tref13" descr="Coordinate transform to system (sys1), 31 component"></expressions>
      <expressions T="31" name="invTref12" expr="root.comp1.sys1.Tref21" descr="Coordinate transform to system (sys1), 12 component"></expressions>
      <expressions T="31" name="invTref22" expr="root.comp1.sys1.Tref22" descr="Coordinate transform to system (sys1), 22 component"></expressions>
      <expressions T="31" name="invTref32" expr="root.comp1.sys1.Tref23" descr="Coordinate transform to system (sys1), 32 component"></expressions>
      <expressions T="31" name="invTref13" expr="root.comp1.sys1.Tref31" descr="Coordinate transform to system (sys1), 13 component"></expressions>
      <expressions T="31" name="invTref23" expr="root.comp1.sys1.Tref32" descr="Coordinate transform to system (sys1), 23 component"></expressions>
      <expressions T="31" name="invTref33" expr="root.comp1.sys1.Tref33" descr="Coordinate transform to system (sys1), 33 component"></expressions>
      <expressions T="31" name="Tgeom11" expr="if(sqrt((root.nZg*root.nXg)^2+(root.nZg*root.nYg)^2+(1-root.nZg^2)^2)&gt;1.0E-10,-root.nZg*root.nXg/sqrt((root.nZg*root.nXg)^2+(root.nZg*root.nYg)^2+(1-root.nZg^2)^2+root.eps),(1-root.nXg^2)/sqrt((1-root.nXg^2)^2+(root.nXg*root.nYg)^2+(root.nZg*root.nXg)^2+root.eps))" descr="Coordinate transform to system (sys1), 11 component"></expressions>
      <expressions T="31" name="Tgeom21" expr="if(sqrt((root.nZg*root.nXg)^2+(root.nZg*root.nYg)^2+(1-root.nZg^2)^2)&gt;1.0E-10,root.nYg/sqrt((root.nZg*root.nXg)^2+(root.nZg*root.nYg)^2+(1-root.nZg^2)^2+root.eps),0)" descr="Coordinate transform to system (sys1), 21 component"></expressions>
      <expressions T="31" name="Tgeom31" expr="root.nXg" descr="Coordinate transform to system (sys1), 31 component"></expressions>
      <expressions T="31" name="Tgeom12" expr="if(sqrt((root.nZg*root.nXg)^2+(root.nZg*root.nYg)^2+(1-root.nZg^2)^2)&gt;1.0E-10,-root.nZg*root.nYg/sqrt((root.nZg*root.nXg)^2+(root.nZg*root.nYg)^2+(1-root.nZg^2)^2+root.eps),-root.nXg*root.nYg/sqrt((1-root.nXg^2)^2+(root.nXg*root.nYg)^2+(root.nZg*root.nXg)^2+root.eps))" descr="Coordinate transform to system (sys1), 12 component"></expressions>
      <expressions T="31" name="Tgeom22" expr="if(sqrt((root.nZg*root.nXg)^2+(root.nZg*root.nYg)^2+(1-root.nZg^2)^2)&gt;1.0E-10,-root.nXg/sqrt((root.nZg*root.nXg)^2+(root.nZg*root.nYg)^2+(1-root.nZg^2)^2+root.eps),root.nZg/sqrt((1-root.nXg^2)^2+(root.nXg*root.nYg)^2+(root.nZg*root.nXg)^2+root.eps))" descr="Coordinate transform to system (sys1), 22 component"></expressions>
      <expressions T="31" name="Tgeom32" expr="root.nYg" descr="Coordinate transform to system (sys1), 32 component"></expressions>
      <expressions T="31" name="Tgeom13" expr="if(sqrt((root.nZg*root.nXg)^2+(root.nZg*root.nYg)^2+(1-root.nZg^2)^2)&gt;1.0E-10,(1-root.nZg^2)/sqrt((root.nZg*root.nXg)^2+(root.nZg*root.nYg)^2+(1-root.nZg^2)^2+root.eps),-root.nXg*root.nZg/sqrt((1-root.nXg^2)^2+(root.nXg*root.nYg)^2+(root.nZg*root.nXg)^2+root.eps))" descr="Coordinate transform to system (sys1), 13 component"></expressions>
      <expressions T="31" name="Tgeom23" expr="if(sqrt((root.nZg*root.nXg)^2+(root.nZg*root.nYg)^2+(1-root.nZg^2)^2)&gt;1.0E-10,0,-root.nYg/sqrt((1-root.nXg^2)^2+(root.nXg*root.nYg)^2+(root.nZg*root.nXg)^2+root.eps))" descr="Coordinate transform to system (sys1), 23 component"></expressions>
      <expressions T="31" name="Tgeom33" expr="root.nZg" descr="Coordinate transform to system (sys1), 33 component"></expressions>
      <expressions T="31" name="invTgeom11" expr="root.comp1.sys1.Tgeom11" descr="Coordinate transform to system (sys1), 11 component"></expressions>
      <expressions T="31" name="invTgeom21" expr="root.comp1.sys1.Tgeom12" descr="Coordinate transform to system (sys1), 21 component"></expressions>
      <expressions T="31" name="invTgeom31" expr="root.comp1.sys1.Tgeom13" descr="Coordinate transform to system (sys1), 31 component"></expressions>
      <expressions T="31" name="invTgeom12" expr="root.comp1.sys1.Tgeom21" descr="Coordinate transform to system (sys1), 12 component"></expressions>
      <expressions T="31" name="invTgeom22" expr="root.comp1.sys1.Tgeom22" descr="Coordinate transform to system (sys1), 22 component"></expressions>
      <expressions T="31" name="invTgeom32" expr="root.comp1.sys1.Tgeom23" descr="Coordinate transform to system (sys1), 32 component"></expressions>
      <expressions T="31" name="invTgeom13" expr="root.comp1.sys1.Tgeom31" descr="Coordinate transform to system (sys1), 13 component"></expressions>
      <expressions T="31" name="invTgeom23" expr="root.comp1.sys1.Tgeom32" descr="Coordinate transform to system (sys1), 23 component"></expressions>
      <expressions T="31" name="invTgeom33" expr="root.comp1.sys1.Tgeom33" descr="Coordinate transform to system (sys1), 33 component"></expressions>
      <expressions T="31" name="T11" expr="root.comp1.sys1.Tdef11" descr="Coordinate transform to system (sys1), 11 component"></expressions>
      <expressions T="31" name="T21" expr="root.comp1.sys1.Tdef21" descr="Coordinate transform to system (sys1), 21 component"></expressions>
      <expressions T="31" name="T31" expr="root.comp1.sys1.Tdef31" descr="Coordinate transform to system (sys1), 31 component"></expressions>
      <expressions T="31" name="T12" expr="root.comp1.sys1.Tdef12" descr="Coordinate transform to system (sys1), 12 component"></expressions>
      <expressions T="31" name="T22" expr="root.comp1.sys1.Tdef22" descr="Coordinate transform to system (sys1), 22 component"></expressions>
      <expressions T="31" name="T32" expr="root.comp1.sys1.Tdef32" descr="Coordinate transform to system (sys1), 32 component"></expressions>
      <expressions T="31" name="T13" expr="root.comp1.sys1.Tdef13" descr="Coordinate transform to system (sys1), 13 component"></expressions>
      <expressions T="31" name="T23" expr="root.comp1.sys1.Tdef23" descr="Coordinate transform to system (sys1), 23 component"></expressions>
      <expressions T="31" name="T33" expr="root.comp1.sys1.Tdef33" descr="Coordinate transform to system (sys1), 33 component"></expressions>
      <expressions T="31" name="invT11" expr="root.comp1.sys1.Tdef11" descr="Coordinate transform from system (sys1), 11 component"></expressions>
      <expressions T="31" name="invT21" expr="root.comp1.sys1.Tdef12" descr="Coordinate transform from system (sys1), 21 component"></expressions>
      <expressions T="31" name="invT31" expr="root.comp1.sys1.Tdef13" descr="Coordinate transform from system (sys1), 31 component"></expressions>
      <expressions T="31" name="invT12" expr="root.comp1.sys1.Tdef21" descr="Coordinate transform from system (sys1), 12 component"></expressions>
      <expressions T="31" name="invT22" expr="root.comp1.sys1.Tdef22" descr="Coordinate transform from system (sys1), 22 component"></expressions>
      <expressions T="31" name="invT32" expr="root.comp1.sys1.Tdef23" descr="Coordinate transform from system (sys1), 32 component"></expressions>
      <expressions T="31" name="invT13" expr="root.comp1.sys1.Tdef31" descr="Coordinate transform from system (sys1), 13 component"></expressions>
      <expressions T="31" name="invT23" expr="root.comp1.sys1.Tdef32" descr="Coordinate transform from system (sys1), 23 component"></expressions>
      <expressions T="31" name="invT33" expr="root.comp1.sys1.Tdef33" descr="Coordinate transform from system (sys1), 33 component"></expressions>
      <expressions T="31" name="e_t11" expr="root.comp1.sys1.Tdef11" descr="Base vector (sys1) t1, x component"></expressions>
      <expressions T="31" name="e_t12" expr="root.comp1.sys1.Tdef12" descr="Base vector (sys1) t1, y component"></expressions>
      <expressions T="31" name="e_t13" expr="root.comp1.sys1.Tdef13" descr="Base vector (sys1) t1, z component"></expressions>
      <expressions T="31" name="e_t21" expr="root.comp1.sys1.Tdef21" descr="Base vector (sys1) t2, x component"></expressions>
      <expressions T="31" name="e_t22" expr="root.comp1.sys1.Tdef22" descr="Base vector (sys1) t2, y component"></expressions>
      <expressions T="31" name="e_t23" expr="root.comp1.sys1.Tdef23" descr="Base vector (sys1) t2, z component"></expressions>
      <expressions T="31" name="e_n1" expr="root.comp1.sys1.Tdef31" descr="Base vector (sys1) n, x component"></expressions>
      <expressions T="31" name="e_n2" expr="root.comp1.sys1.Tdef32" descr="Base vector (sys1) n, y component"></expressions>
      <expressions T="31" name="e_n3" expr="root.comp1.sys1.Tdef33" descr="Base vector (sys1) n, z component"></expressions>
      <expressions T="31" name="detT" expr="1" descr="Determinant of coordinate transform to system"></expressions>
      <expressions T="31" name="detInvT" expr="1" descr="Determinant of coordinate transform from system"></expressions>
      <expressions T="31" name="gSub11" expr="1" descr="Covariant metric tensor, 11 component"></expressions>
      <expressions T="31" name="gSub21" expr="0" descr="Covariant metric tensor, 21 component"></expressions>
      <expressions T="31" name="gSub31" expr="0" descr="Covariant metric tensor, 31 component"></expressions>
      <expressions T="31" name="gSub12" expr="0" descr="Covariant metric tensor, 12 component"></expressions>
      <expressions T="31" name="gSub22" expr="1" descr="Covariant metric tensor, 22 component"></expressions>
      <expressions T="31" name="gSub32" expr="0" descr="Covariant metric tensor, 32 component"></expressions>
      <expressions T="31" name="gSub13" expr="0" descr="Covariant metric tensor, 13 component"></expressions>
      <expressions T="31" name="gSub23" expr="0" descr="Covariant metric tensor, 23 component"></expressions>
      <expressions T="31" name="gSub33" expr="1" descr="Covariant metric tensor, 33 component"></expressions>
      <expressions T="31" name="gSup11" expr="1" descr="Contravariant metric tensor, 11 component"></expressions>
      <expressions T="31" name="gSup21" expr="0" descr="Contravariant metric tensor, 21 component"></expressions>
      <expressions T="31" name="gSup31" expr="0" descr="Contravariant metric tensor, 31 component"></expressions>
      <expressions T="31" name="gSup12" expr="0" descr="Contravariant metric tensor, 12 component"></expressions>
      <expressions T="31" name="gSup22" expr="1" descr="Contravariant metric tensor, 22 component"></expressions>
      <expressions T="31" name="gSup32" expr="0" descr="Contravariant metric tensor, 32 component"></expressions>
      <expressions T="31" name="gSup13" expr="0" descr="Contravariant metric tensor, 13 component"></expressions>
      <expressions T="31" name="gSup23" expr="0" descr="Contravariant metric tensor, 23 component"></expressions>
      <expressions T="31" name="gSup33" expr="1" descr="Contravariant metric tensor, 33 component"></expressions>
      <ModelEntityTag tag="Analysis">
        <!-- List of tags -->
        <values T="1">1,'std1/time'</values>
      </ModelEntityTag>
    </Expr>
  </ExprList>
  <FrameList tag="frame" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361080</entityCreationTime>
    <Frame tag="material1">
      <!-- Geometry -->
      <geom T="50">/geom/geom1</geom>
      <FrameFeatureList tag="sshape" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507173373221</entityCreationTime>
        <FrameFeature tag="fixed1">
          <selection T="32" selection="LocalSelection" selType="GEOM">
            <explicit geom="/geom/geom1"/>
          </selection>
          <!-- Type of frame feature -->
          <type T="109">FIXED_REF</type>
          <!-- Reference frame -->
          <refFrame T="50">/frame/geometry1</refFrame>
        </FrameFeature>
      </FrameFeatureList>
    </Frame>
    <Frame tag="spatial1">
      <!-- Geometry -->
      <geom T="50">/geom/geom1</geom>
      <!-- Should frame be removed when physics list is empty -->
      <removableFrame T="3">false</removableFrame>
      <FrameFeatureList tag="sshape" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507173373240</entityCreationTime>
        <FrameFeature tag="fixed1">
          <selection T="32" selection="LocalSelection" selType="GEOM">
            <explicit geom="/geom/geom1"/>
          </selection>
          <!-- Type of frame feature -->
          <type T="109">FIXED_REF</type>
          <!-- Reference frame -->
          <refFrame T="50">/frame/material1</refFrame>
        </FrameFeature>
      </FrameFeatureList>
    </Frame>
    <Frame tag="geometry1">
      <!-- Geometry -->
      <geom T="50">/geom/geom1</geom>
      <!-- Should frame be removed when physics list is empty -->
      <removableFrame T="3">false</removableFrame>
      <FrameFeatureList tag="sshape" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507173373253</entityCreationTime>
        <FrameFeature tag="fixed1">
          <selection T="32" selection="LocalSelection" selType="GEOM">
            <explicit geom="/geom/geom1"/>
          </selection>
          <!-- Type of frame feature -->
          <type T="109">FIXED_REF</type>
          <!-- Reference frame -->
          <refFrame T="50">/frame/mesh1</refFrame>
        </FrameFeature>
      </FrameFeatureList>
    </Frame>
    <Frame tag="mesh1">
      <!-- Geometry -->
      <geom T="50">/geom/geom1</geom>
      <!-- Should frame be removed when physics list is empty -->
      <removableFrame T="3">false</removableFrame>
      <FrameFeatureList tag="sshape" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507173373287</entityCreationTime>
      </FrameFeatureList>
    </Frame>
  </FrameList>
  <SelectionList tag="selection" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361080</entityCreationTime>
  </SelectionList>
  <PairList tag="pair" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361080</entityCreationTime>
  </PairList>
  <ExtraDimList tag="extraDim" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361080</entityCreationTime>
  </ExtraDimList>
  <ViewList tag="view" name="Views">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361080</entityCreationTime>
    <View op="ModelView3D" tag="view1" name="View 1">
      <!-- Node status -->
      <entityFlags T="51">NODEACTIVATE</entityFlags>
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507173373230</entityCreationTime>
      <!-- Last modification time -->
      <entityModifyTime T="11">1507175027748</entityModifyTime>
      <!-- Updated by -->
      <entityModifiedBy T="0"></entityModifiedBy>
      <geom T="50">/geom/geom1</geom>
      <!-- Spatial dimension -->
      <sdim T="5">3</sdim>
      <!-- Current -->
      <current T="3">true</current>
      <!-- Global current -->
      <globalcurrent T="3">true</globalcurrent>
      <NodeDefaultValues>31,'p:renderwireframe','p:showlabels','p:showDirections','p:showgrid','p:rendermesh','p:showaxisorientation','p:locked','p:scenelight','p:totlightintensity','p:usediffuse','p:usespecular','p:globalambient','p:totambient','p:ambientcolor','p:customambientcolor','p:customambientcolor_vector_method','p:customambientcolor_vector_start','p:customambientcolor_vector_stop','p:customambientcolor_vector_step','p:customambientcolor_vector_numvalues','p:customambientcolor_vector_function','p:customambientcolor_vector_interval','p:customambientcolor_vector_freqperdec','p:transparency','p:alpha','p:showunits','p:plotgroupunits','p:hidestatus','p:isnew','p:postviewkey','p:workplaneclip'</NodeDefaultValues>
      <ViewFeatureList tag="feature" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507173373231</entityCreationTime>
        <ViewFeature op="DirectionalLight" tag="lgt1" name="Directional Light 1">
          <!-- User comments -->
          <entityComments T="0"></entityComments>
          <!-- Created by -->
          <entityAuthor T="0"></entityAuthor>
          <!-- Creation time -->
          <entityCreationTime T="11">1507173373231</entityCreationTime>
          <!-- Direction -->
          <propertyValue T="30" valueMatrix="1|3,'4','3.7','-5'" name="p:lightdirection"></propertyValue>
          <!-- Light intensity -->
          <propertyValue T="30" value="0.8" name="p:intensity"></propertyValue>
          <!-- Lock to camera coordinate system -->
          <propertyValue T="30" value="on" name="p:cameracoord"></propertyValue>
          <NodeDefaultValues>12,'p:specular','p:color','p:customcolor','p:customcolor_vector_method','p:customcolor_vector_start','p:customcolor_vector_stop','p:customcolor_vector_step','p:customcolor_vector_numvalues','p:customcolor_vector_function','p:customcolor_vector_interval','p:customcolor_vector_freqperdec','p:showmarker'</NodeDefaultValues>
          <ViewFeatureList tag="feature" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507173373232</entityCreationTime>
          </ViewFeatureList>
        </ViewFeature>
        <ViewFeature op="DirectionalLight" tag="lgt2" name="Directional Light 2">
          <!-- User comments -->
          <entityComments T="0"></entityComments>
          <!-- Created by -->
          <entityAuthor T="0"></entityAuthor>
          <!-- Creation time -->
          <entityCreationTime T="11">1507173373232</entityCreationTime>
          <!-- Direction -->
          <propertyValue T="30" valueMatrix="1|3,'-4','-2','-1'" name="p:lightdirection"></propertyValue>
          <!-- Light intensity -->
          <propertyValue T="30" value="0.4" name="p:intensity"></propertyValue>
          <!-- Lock to camera coordinate system -->
          <propertyValue T="30" value="on" name="p:cameracoord"></propertyValue>
          <NodeDefaultValues>12,'p:specular','p:color','p:customcolor','p:customcolor_vector_method','p:customcolor_vector_start','p:customcolor_vector_stop','p:customcolor_vector_step','p:customcolor_vector_numvalues','p:customcolor_vector_function','p:customcolor_vector_interval','p:customcolor_vector_freqperdec','p:showmarker'</NodeDefaultValues>
          <ViewFeatureList tag="feature" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507173373233</entityCreationTime>
          </ViewFeatureList>
        </ViewFeature>
        <ViewFeature op="DirectionalLight" tag="lgt3" name="Directional Light 3">
          <!-- User comments -->
          <entityComments T="0"></entityComments>
          <!-- Created by -->
          <entityAuthor T="0"></entityAuthor>
          <!-- Creation time -->
          <entityCreationTime T="11">1507173373233</entityCreationTime>
          <!-- Direction -->
          <propertyValue T="30" valueMatrix="1|3,'0.5','-5','4'" name="p:lightdirection"></propertyValue>
          <!-- Light intensity -->
          <propertyValue T="30" value="0.55" name="p:intensity"></propertyValue>
          <!-- Lock to camera coordinate system -->
          <propertyValue T="30" value="on" name="p:cameracoord"></propertyValue>
          <NodeDefaultValues>12,'p:specular','p:color','p:customcolor','p:customcolor_vector_method','p:customcolor_vector_start','p:customcolor_vector_stop','p:customcolor_vector_step','p:customcolor_vector_numvalues','p:customcolor_vector_function','p:customcolor_vector_interval','p:customcolor_vector_freqperdec','p:showmarker'</NodeDefaultValues>
          <ViewFeatureList tag="feature" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507173373234</entityCreationTime>
          </ViewFeatureList>
        </ViewFeature>
      </ViewFeatureList>
      <ViewFeature op="Camera" tag="camera" name="Camera">
        <!-- Node status -->
        <entityFlags T="51">NOREMOVE|NODEACTIVATE</entityFlags>
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507173373235</entityCreationTime>
        <!-- Last modification time -->
        <entityModifyTime T="11">1507175027748</entityModifyTime>
        <!-- Updated by -->
        <entityModifiedBy T="0"></entityModifiedBy>
        <!-- Orthographic scale -->
        <propertyValue T="30" value="10" name="p:orthoscale"></propertyValue>
        <!-- Zoom angle -->
        <propertyValue T="30" value="12.665539741516113" name="p:zoomanglefull"></propertyValue>
        <!-- Position -->
        <propertyValue T="30" valueMatrix="1|3,'-88.74613189697266','39.33013916015625','7.6605610847473145'" name="p:position"></propertyValue>
        <!-- Target -->
        <propertyValue T="30" valueMatrix="1|3,'-2.8228759765625E-4','-1.678466796875E-4','-1.2111663818359375E-4'" name="p:target"></propertyValue>
        <!-- Up vector -->
        <propertyValue T="30" valueMatrix="1|3,'0.16543154418468475','0.18458525836467743','0.9687875509262085'" name="p:up"></propertyValue>
        <!-- View offset -->
        <propertyValue T="30" valueMatrix="1|2,'-0.05484042689204216','-0.01937328465282917'" name="p:viewoffset"></propertyValue>
        <!-- Extra_X#x -->
        <propertyValue T="30" value="" valueMatrix="1|0" name="p:xextra"></propertyValue>
        <!-- Extra_X#y -->
        <propertyValue T="30" value="" valueMatrix="1|0" name="p:yextra"></propertyValue>
        <!-- Extra_X#z -->
        <propertyValue T="30" value="" valueMatrix="1|0" name="p:zextra"></propertyValue>
        <NodeDefaultValues>39,'p:projection','p:viewscaletype','p:autocontext','p:autoupdate','p:xweight','p:yweight','p:zweight','p:xscale','p:yscale','p:zscale','p:rotationpoint','p:manualgrid','p:xspacing','p:yspacing','p:zspacing','p:xextra_vector_method','p:xextra_vector_start','p:xextra_vector_stop','p:xextra_vector_step','p:xextra_vector_numvalues','p:xextra_vector_function','p:xextra_vector_interval','p:xextra_vector_freqperdec','p:yextra_vector_method','p:yextra_vector_start','p:yextra_vector_stop','p:yextra_vector_step','p:yextra_vector_numvalues','p:yextra_vector_function','p:yextra_vector_interval','p:yextra_vector_freqperdec','p:zextra_vector_method','p:zextra_vector_start','p:zextra_vector_stop','p:zextra_vector_step','p:zextra_vector_numvalues','p:zextra_vector_function','p:zextra_vector_interval','p:zextra_vector_freqperdec'</NodeDefaultValues>
      </ViewFeature>
      <ViewFeature op="Axis3D" tag="axis" name="Axis">
        <!-- Node status -->
        <entityFlags T="51">NOREMOVE|NODEACTIVATE</entityFlags>
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507173373236</entityCreationTime>
        <!-- Extra_X#x -->
        <propertyValue T="30" value="" valueMatrix="1|0" name="p:xextra"></propertyValue>
        <!-- Extra_X#y -->
        <propertyValue T="30" value="" valueMatrix="1|0" name="p:yextra"></propertyValue>
        <!-- Extra_X#z -->
        <propertyValue T="30" value="" valueMatrix="1|0" name="p:zextra"></propertyValue>
        <NodeDefaultValues>43,'p:xmin','p:xmax','p:ymin','p:ymax','p:zmin','p:zmax','p:viewscaletype','p:autocontext','p:autoupdate','p:xweight','p:yweight','p:zweight','p:xscale','p:yscale','p:zscale','p:manualgrid','p:xspacing','p:yspacing','p:zspacing','p:xextra_vector_method','p:xextra_vector_start','p:xextra_vector_stop','p:xextra_vector_step','p:xextra_vector_numvalues','p:xextra_vector_function','p:xextra_vector_interval','p:xextra_vector_freqperdec','p:yextra_vector_method','p:yextra_vector_start','p:yextra_vector_stop','p:yextra_vector_step','p:yextra_vector_numvalues','p:yextra_vector_function','p:yextra_vector_interval','p:yextra_vector_freqperdec','p:zextra_vector_method','p:zextra_vector_start','p:zextra_vector_stop','p:zextra_vector_step','p:zextra_vector_numvalues','p:zextra_vector_function','p:zextra_vector_interval','p:zextra_vector_freqperdec'</NodeDefaultValues>
      </ViewFeature>
      <HideDrawList tag="hideObjects" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507173373237</entityCreationTime>
      </HideDrawList>
      <HideGeomList tag="hideEntities" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507173373237</entityCreationTime>
      </HideGeomList>
      <HideMeshList tag="hideMesh" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507173373237</entityCreationTime>
      </HideMeshList>
    </View>
    <View op="ModelView2D" tag="view2" name="View 2">
      <!-- Node status -->
      <entityFlags T="51">NODEACTIVATE</entityFlags>
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507173379283</entityCreationTime>
      <!-- Last modification time -->
      <entityModifyTime T="11">1507173624775</entityModifyTime>
      <!-- Updated by -->
      <entityModifiedBy T="0"></entityModifiedBy>
      <geom T="50">/geom/geom1/feature/wp1/sequence2D</geom>
      <!-- Spatial dimension -->
      <sdim T="5">2</sdim>
      <!-- Current -->
      <current T="3">true</current>
      <NodeDefaultValues>11,'p:showlabels','p:showDirections','p:showgrid','p:rendermesh','p:locked','p:showunits','p:plotgroupunits','p:hidestatus','p:isnew','p:postviewkey','p:workplaneclip'</NodeDefaultValues>
      <ViewFeature op="Axis2D" tag="axis" name="Axis">
        <!-- Node status -->
        <entityFlags T="51">NOREMOVE|NODEACTIVATE</entityFlags>
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507173379284</entityCreationTime>
        <!-- X_minimum#x -->
        <propertyValue T="30" value="-1.4800664186477661" name="p:xmin"></propertyValue>
        <!-- X_maximum#x -->
        <propertyValue T="30" value="1.4800664186477661" name="p:xmax"></propertyValue>
        <!-- # minimum -->
        <propertyValue T="30" value="-1.4800664186477661" name="p:xminhidden"></propertyValue>
        <!-- # maximum -->
        <propertyValue T="30" value="1.4800664186477661" name="p:xmaxhidden"></propertyValue>
        <!-- Extra_X#x -->
        <propertyValue T="30" value="" valueMatrix="1|0" name="p:xextra"></propertyValue>
        <!-- Extra_X#y -->
        <propertyValue T="30" value="" valueMatrix="1|0" name="p:yextra"></propertyValue>
        <NodeDefaultValues>36,'p:ymin','p:ymax','p:yminhidden','p:ymaxhidden','p:viewscaletype','p:autocontext','p:xweight','p:yweight','p:xscale','p:yscale','p:abstractviewsetting','p:abstractviewlratio','p:abstractviewrratio','p:abstractviewbratio','p:abstractviewtratio','p:abstractviewxscale','p:abstractviewyscale','p:manualgrid','p:xspacing','p:yspacing','p:xextra_vector_method','p:xextra_vector_start','p:xextra_vector_stop','p:xextra_vector_step','p:xextra_vector_numvalues','p:xextra_vector_function','p:xextra_vector_interval','p:xextra_vector_freqperdec','p:yextra_vector_method','p:yextra_vector_start','p:yextra_vector_stop','p:yextra_vector_step','p:yextra_vector_numvalues','p:yextra_vector_function','p:yextra_vector_interval','p:yextra_vector_freqperdec'</NodeDefaultValues>
      </ViewFeature>
      <ViewFeatureList tag="feature" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507173379285</entityCreationTime>
      </ViewFeatureList>
      <HideDrawList tag="hideObjects" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507173379285</entityCreationTime>
      </HideDrawList>
      <HideGeomList tag="hideEntities" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507173379285</entityCreationTime>
      </HideGeomList>
      <HideMeshList tag="hideMesh" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507173379285</entityCreationTime>
      </HideMeshList>
    </View>
  </ViewList>
  <MaterialList tag="material" name="Materials">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361080</entityCreationTime>
  </MaterialList>
  <MeshList tag="mesh" name="Mesh Parts">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361081</entityCreationTime>
    <MeshSequence tag="mesh1" name="Mesh 1">
      <!-- Node status -->
      <entityFlags T="51">NODEACTIVATE</entityFlags>
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507174994919</entityCreationTime>
      <currentFeature T="50">/mesh/mesh1/feature/size</currentFeature>
      <!-- Geometry sequence -->
      <geom T="50">/geom/geom1</geom>
      <!-- Default automatic mesh size (range 1-9) -->
      <toolsSize T="0">2.0</toolsSize>
      <!-- Meshing sequence type -->
      <type T="100">AUTOMATIC</type>
      <!-- Ignore import assoc -->
      <statIgnoreAssocData T="3">true</statIgnoreAssocData>
      <MeshFeatureList tag="feature" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507174994919</entityCreationTime>
        <sequence T="50">/mesh/mesh1</sequence>
        <MeshFeature op="MeshSizeDefault" tag="size" name="Size">
          <!-- Node status -->
          <entityFlags T="51">NOREMOVE|NORETAG|NODEACTIVATE</entityFlags>
          <!-- User comments -->
          <entityComments T="0"></entityComments>
          <!-- Created by -->
          <entityAuthor T="0"></entityAuthor>
          <!-- Creation time -->
          <entityCreationTime T="11">1507174994919</entityCreationTime>
          <!-- Current feature status -->
          <status T="101">EDITED</status>
          <!-- Maximum element size -->
          <propertyValue T="30" value="0.0438" name="p:hmax"></propertyValue>
          <!-- Minimum element size -->
          <propertyValue T="30" value="0.00188" name="p:hmin"></propertyValue>
          <!-- Curvature factor -->
          <propertyValue T="30" value="0.3" name="p:hcurve"></propertyValue>
          <!-- Resolution of narrow regions -->
          <propertyValue T="30" value="0.85" name="p:hnarrow"></propertyValue>
          <!-- Maximum element growth rate -->
          <propertyValue T="30" value="1.35" name="p:hgrad"></propertyValue>
          <!-- Predefined size -->
          <propertyValue T="30" value="2" name="p:hauto"></propertyValue>
          <sequence T="50">/mesh/mesh1</sequence>
          <NodeDefaultValues>2,'p:table','p:custom'</NodeDefaultValues>
          <MeshFeatureList tag="feature" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507174994920</entityCreationTime>
          </MeshFeatureList>
        </MeshFeature>
      </MeshFeatureList>
    </MeshSequence>
  </MeshList>
  <BatchList tag="batch">
    <BatchFeatureList tag="feature" name="List">
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507173361510</entityCreationTime>
      <batchList T="50">/batch</batchList>
    </BatchFeatureList>
  </BatchList>
  <OptSequence tag="optsequence">
    <OptFeatureList op="objective" tag="objective" name="List">
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507173361081</entityCreationTime>
      <optListType T="114">OBJECTIVE</optListType>
      <!-- Sequence -->
      <sequence T="50">/optsequence</sequence>
    </OptFeatureList>
    <ConstrList op="constr" tag="constr" name="List">
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507174333976</entityCreationTime>
    </ConstrList>
    <OptFeatureList op="gconstr" tag="gconstr" name="List">
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507174975028</entityCreationTime>
      <optListType T="114">GCONSTR</optListType>
      <!-- Sequence -->
      <sequence T="50">/optsequence</sequence>
    </OptFeatureList>
    <OptFeatureList op="bound" tag="bound" name="List">
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507174975028</entityCreationTime>
      <optListType T="114">BOUND</optListType>
      <!-- Sequence -->
      <sequence T="50">/optsequence</sequence>
    </OptFeatureList>
  </OptSequence>
  <StudyList tag="study" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361081</entityCreationTime>
    <Study tag="std1" name="Study 1">
      <!-- Node status -->
      <entityFlags T="51">NODEACTIVATE</entityFlags>
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507174206108</entityCreationTime>
      <!-- Last modification time -->
      <entityModifyTime T="11">1507175027748</entityModifyTime>
      <!-- Updated by -->
      <entityModifiedBy T="0"></entityModifiedBy>
      <!-- Last computation time (ms) -->
      <lastComputationTime T="11">81570</lastComputationTime>
      <ModelEntityTag tag="Analysis">
        <!-- List of tags -->
        <values T="1">1,'std1'</values>
      </ModelEntityTag>
      <StudyFeatureList tag="feature" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507174206108</entityCreationTime>
        <StudyFeature op="Parametric" tag="param" name="Parametric Sweep">
          <!-- User comments -->
          <entityComments T="0"></entityComments>
          <!-- Created by -->
          <entityAuthor T="0"></entityAuthor>
          <!-- Creation time -->
          <entityCreationTime T="11">1507174285031</entityCreationTime>
          <!-- Last modification time -->
          <entityModifyTime T="11">1507175027748</entityModifyTime>
          <!-- Updated by -->
          <entityModifiedBy T="0"></entityModifiedBy>
          <!-- Key containing all property values -->
          <key T="0">true[]sweeptypesparsepnamebump_height|r0|gamma|plistplistarr0.0|-0.25|0.15|0.2|5.0|5.0|5.0|5.0|0.5|0.5|2.0|2.0|punit|||outputhideoffplotoffprobeselalluseaccumtableoffkeepsolallparamselectautoshowdistributeoff</key>
          <!-- Parameter name -->
          <propertyValue T="30" valueMatrix="1|3,'bump_height','r0','gamma'" name="p:pname"></propertyValue>
          <!-- Parameter_values_tuples -->
          <propertyValue T="30" value="" valueMatrix="1|0" name="p:plist"></propertyValue>
          <!-- Parameter value list -->
          <propertyValue T="30" name="p:plistarr" ValueRows="3,'0\,-0.25\, 0.15\, 0.2','5\, 5\, 5\, 5','0.5\, 0.5\, 2\, 2'" UnitError="3|1, |1, |1, "></propertyValue>
          <!-- Unit -->
          <propertyValue T="30" valueMatrix="1|3,'','',''" name="p:punit"></propertyValue>
          <!-- Plot group -->
          <propertyValue T="30" value="Default" name="p:plotgroup" ReferenceContainerList="/result/feature" CompositeIndex="0"></propertyValue>
          <!-- Probes -->
          <propertyValue T="30" name="p:probes" ReferenceArray="0" ReferenceContainerList="/probe"></propertyValue>
          <!-- Output table -->
          <propertyValue T="30" value="new" name="p:accumtable" ReferenceContainerList="/result/table" CompositeIndex="0"></propertyValue>
          <!-- Keep solutions in memory -->
          <propertyValue T="30" value="all" name="p:keepsol"></propertyValue>
          <!-- Save each solution as model file -->
          <propertyValue T="30" value="off" name="p:save"></propertyValue>
          <!-- Filename -->
          <propertyValue T="30" value="C:\Users\robin\Documents\param.mph" name="p:filename"></propertyValue>
          <!-- Use parametric solver -->
          <propertyValue T="30" value="auto" name="p:paramselect"></propertyValue>
          <NodeDefaultValues>22,'p:sweeptype','p:plistarrexcelfilename','p:plistarrexcelsheet','p:plistarrexcelrange','p:plistarrexceloverwrite','p:plistarrexcelincludeheaders','p:plistarrexcelseparateunits','p:plistarr_vector_method','p:plistarr_vector_start','p:plistarr_vector_stop','p:plistarr_vector_step','p:plistarr_vector_numvalues','p:plistarr_vector_function','p:plistarr_vector_interval','p:plistarr_vector_freqperdec','p:outputhide','p:plot','p:probesel','p:useaccumtable','p:accumtableall','p:showdistribute','p:pdistrib'</NodeDefaultValues>
          <ModelEntityTag tag="Analysis">
            <!-- List of tags -->
            <values T="1">1,'std1/param'</values>
          </ModelEntityTag>
          <MultigridLevelList tag="mglevel" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507174285033</entityCreationTime>
          </MultigridLevelList>
          <StudyFeatureList tag="feature" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507174333413</entityCreationTime>
          </StudyFeatureList>
        </StudyFeature>
        <StudyFeature op="Transient" tag="time" name="Time Dependent">
          <!-- User comments -->
          <entityComments T="0"></entityComments>
          <!-- Created by -->
          <entityAuthor T="0"></entityAuthor>
          <!-- Creation time -->
          <entityCreationTime T="11">1507174206111</entityCreationTime>
          <!-- Last modification time -->
          <entityModifyTime T="11">1507175027748</entityModifyTime>
          <!-- Updated by -->
          <entityModifiedBy T="0"></entityModifiedBy>
          <!-- Key containing all property values -->
          <key T="0">true[]updateOptimizationSettingsoffftplistmethodmanualshowtlistontunitstlistrange(0,100,1000)usertolofftime_discreteoffshowGeometricNonlinearityoffmethodfixed_number_of_iterationsiter5currentiter1outputhideoffplotoffprobeselallprobefreqtstepsphysselectioncbactivatecb|on|discretizationcb|physics|useadvanceddisableoffactivateimagenull|disabledvariables[]disabledcoordinatesystems[]disabledphysicsdisableFrameControlactivatecouplingimagedisabledcouplingdisabledreducedactivateimageromactivateimagereconstructuseinitsoloffusesoloffusestoreselallgeomselectiongeom1meshgeom1|mesh1|auxsweepmethodmanualshowuseparamonuseparamoffoptimizationofftimeadaptionoffautoremeshoff</key>
          <!-- Times -->
          <propertyValue T="30" value="range(0,100,1000)" valueMatrix="1|11,'0','100','200','300','400','500','600','700','800','900','1000'" name="p:tlist"></propertyValue>
          <!-- Show_geometric_nonlinearity -->
          <propertyValue T="30" value="off" name="p:showGeometricNonlinearity"></propertyValue>
          <!-- Plot group -->
          <propertyValue T="30" value="Default" name="p:plotgroup" ReferenceContainerList="/result/feature" CompositeIndex="0"></propertyValue>
          <!-- Probes -->
          <propertyValue T="30" name="p:probes" ReferenceArray="0" ReferenceContainerList="/probe"></propertyValue>
          <!-- Physics interfaces -->
          <propertyValue T="30" name="p:physselection" Reference="/physics/cb" ReferenceContainerList="/physics"></propertyValue>
          <!-- Use in this study -->
          <propertyValue T="30" valueMatrix="1|2,'cb','on'" name="p:activate"></propertyValue>
          <!-- Discretization -->
          <propertyValue T="30" value="physics" valueMatrix="1|2,'cb','physics'" name="p:discretization"></propertyValue>
          <!-- Image -->
          <propertyValue T="30" valueMatrix="1|1, " name="p:activateimage"></propertyValue>
          <!-- Disabled variables -->
          <propertyValue T="30" name="p:disabledvariables" ReferenceArray="0" ReferenceContainerList="/expr"></propertyValue>
          <!-- Disabled_coordinate_systems -->
          <propertyValue T="30" name="p:disabledcoordinatesystems" ReferenceArray="0" ReferenceContainerList="/coordsys"></propertyValue>
          <!-- Hidden -->
          <propertyValue T="30" value="on" name="p:multiphysicsSelectionhide"></propertyValue>
          <!-- Coupling_features -->
          <propertyValue T="30" name="p:multiphysicsSelection" ReferenceContainerList="/multiphysics"></propertyValue>
          <!-- Use in this study -->
          <propertyValue T="30" value="on" valueMatrix="1|0" name="p:activateCoupling"></propertyValue>
          <!-- Reduced models -->
          <propertyValue T="30" name="p:romselection" ReferenceContainerList="/reduced"></propertyValue>
          <!-- Use in this study -->
          <propertyValue T="30" value="off" valueMatrix="1|0" name="p:activaterom"></propertyValue>
          <!-- Physics_interfaces_not_solved_for -->
          <propertyValue T="30" name="p:reconstructables" ReferenceContainerList="/physics"></propertyValue>
          <!-- Reconstruction -->
          <propertyValue T="30" value="none" valueMatrix="1|0" name="p:reconstructors"></propertyValue>
          <!-- Study -->
          <propertyValue T="30" value="zero" name="p:initstudy" ReferenceContainerList="/study" CompositeIndex="0"></propertyValue>
          <!-- Solution -->
          <propertyValue T="30" value="current" name="p:initsol" ReferenceContainerList="/sol" CompositeIndex="0"></propertyValue>
          <!-- Use -->
          <propertyValue T="30" value="current" name="p:initsoluse" ReferenceContainerList="/sol" CompositeIndex="0"></propertyValue>
          <!-- Selection -->
          <propertyValue T="30" value="1" name="p:solnum" CompositeIndex="1"></propertyValue>
          <!-- Study -->
          <propertyValue T="30" value="zero" name="p:notstudy" ReferenceContainerList="/study" CompositeIndex="0"></propertyValue>
          <!-- Solution -->
          <propertyValue T="30" value="current" name="p:notsol" ReferenceContainerList="/sol" CompositeIndex="0"></propertyValue>
          <!-- Use -->
          <propertyValue T="30" value="current" name="p:notsoluse" ReferenceContainerList="/sol" CompositeIndex="0"></propertyValue>
          <!-- Selection -->
          <propertyValue T="30" value="1" name="p:notsolnum" CompositeIndex="1"></propertyValue>
          <!-- Selections -->
          <propertyValue T="30" name="p:storesel" ReferenceArray="0" ReferenceContainerList="/selection"></propertyValue>
          <!-- Geometries -->
          <propertyValue T="30" name="p:geomselection" Reference="/geom/geom1" ReferenceContainerList="/geom"></propertyValue>
          <!-- Mesh -->
          <propertyValue T="30" valueMatrix="1|2,'geom1','mesh1'" name="p:mesh"></propertyValue>
          <!-- Adaptation and error estimates -->
          <propertyValue T="30" name="p:errestandadap">null</propertyValue>
          <!-- Error estimate -->
          <propertyValue T="30" name="p:errestim">null</propertyValue>
          <!-- Scaling factor -->
          <propertyValue T="30" name="p:l2scale">null</propertyValue>
          <!-- Stability estimate derivative order -->
          <propertyValue T="30" name="p:l2staborder">null</propertyValue>
          <!-- Functional type -->
          <propertyValue T="30" name="p:goalfunctype">null</propertyValue>
          <!-- Solution functional -->
          <propertyValue T="30" name="p:goalfuncpredef">null</propertyValue>
          <!-- Goal_function -->
          <propertyValue T="30" name="p:gfuncpd">null</propertyValue>
          <!-- Goal_function -->
          <propertyValue T="30" name="p:gfintops">null</propertyValue>
          <!-- Functional -->
          <propertyValue T="30" name="p:gfunc">null</propertyValue>
          <!-- Adaptation in geometry -->
          <propertyValue T="30" name="p:adapgeom">null</propertyValue>
          <!-- Solution selection -->
          <propertyValue T="30" name="p:selection">null</propertyValue>
          <!-- Index -->
          <propertyValue T="30" name="p:adapsolnum">null</propertyValue>
          <!-- Method -->
          <propertyValue T="30" name="p:adapsolnum_vector_method">null</propertyValue>
          <!-- Start -->
          <propertyValue T="30" name="p:adapsolnum_vector_start">null</propertyValue>
          <!-- Stop -->
          <propertyValue T="30" name="p:adapsolnum_vector_stop">null</propertyValue>
          <!-- Step -->
          <propertyValue T="30" name="p:adapsolnum_vector_step">null</propertyValue>
          <!-- Number of values -->
          <propertyValue T="30" name="p:adapsolnum_vector_numvalues">null</propertyValue>
          <!-- Function -->
          <propertyValue T="30" name="p:adapsolnum_vector_function">null</propertyValue>
          <!-- Interval -->
          <propertyValue T="30" name="p:adapsolnum_vector_interval">null</propertyValue>
          <!-- Frequencies_per_decade -->
          <propertyValue T="30" name="p:adapsolnum_vector_freqperdec">null</propertyValue>
          <!-- Weights -->
          <propertyValue T="30" name="p:weights">null</propertyValue>
          <!-- Method -->
          <propertyValue T="30" name="p:weights_vector_method">null</propertyValue>
          <!-- Start -->
          <propertyValue T="30" name="p:weights_vector_start">null</propertyValue>
          <!-- Stop -->
          <propertyValue T="30" name="p:weights_vector_stop">null</propertyValue>
          <!-- Step -->
          <propertyValue T="30" name="p:weights_vector_step">null</propertyValue>
          <!-- Number of values -->
          <propertyValue T="30" name="p:weights_vector_numvalues">null</propertyValue>
          <!-- Function -->
          <propertyValue T="30" name="p:weights_vector_function">null</propertyValue>
          <!-- Interval -->
          <propertyValue T="30" name="p:weights_vector_interval">null</propertyValue>
          <!-- Frequencies_per_decade -->
          <propertyValue T="30" name="p:weights_vector_freqperdec">null</propertyValue>
          <!-- Show adjprop -->
          <propertyValue T="30" name="p:showadjppr">null</propertyValue>
          <!-- Adjoint solution error estimate -->
          <propertyValue T="30" name="p:adjppr">null</propertyValue>
          <!-- Save solution on every refined mesh -->
          <propertyValue T="30" name="p:savesolsref">null</propertyValue>
          <!-- Refinement method -->
          <propertyValue T="30" name="p:rmethod">null</propertyValue>
          <!-- Maximum coarsening factor -->
          <propertyValue T="30" name="p:maxscale">null</propertyValue>
          <!-- Residual order -->
          <propertyValue T="30" name="p:resorderactive">null</propertyValue>
          <!-- Residual order -->
          <propertyValue T="30" name="p:resorder">null</propertyValue>
          <!-- Element selection -->
          <propertyValue T="30" name="p:elselect">null</propertyValue>
          <!-- Element growth rate -->
          <propertyValue T="30" name="p:globalminpar">null</propertyValue>
          <!-- Element fraction -->
          <propertyValue T="30" name="p:worstpar">null</propertyValue>
          <!-- Element fraction -->
          <propertyValue T="30" name="p:elementspar">null</propertyValue>
          <!-- Maximum number of refinements -->
          <propertyValue T="30" name="p:ngen">null</propertyValue>
          <!-- Maximum number of elements -->
          <propertyValue T="30" name="p:maxt">null</propertyValue>
          <!-- Error estimation -->
          <propertyValue T="30" name="p:accerrest">null</propertyValue>
          <!-- Error estimation -->
          <propertyValue T="30" name="p:accrespairs">null</propertyValue>
          <!-- Error estimation -->
          <propertyValue T="30" name="p:accerrpairs">null</propertyValue>
          <!-- Error estimation -->
          <propertyValue T="30" name="p:accvarerrpairs">null</propertyValue>
          <!-- Parameter values -->
          <propertyValue T="30" name="p:plist">null</propertyValue>
          <!-- plistarr excel filename -->
          <propertyValue T="30" name="p:plistarrexcelfilename">null</propertyValue>
          <!-- plistarr excel sheet -->
          <propertyValue T="30" name="p:plistarrexcelsheet">null</propertyValue>
          <!-- plistarr excel range -->
          <propertyValue T="30" name="p:plistarrexcelrange">null</propertyValue>
          <!-- plistarr excel overwrite -->
          <propertyValue T="30" name="p:plistarrexceloverwrite">null</propertyValue>
          <!-- plistarr excel includeheaders -->
          <propertyValue T="30" name="p:plistarrexcelincludeheaders">null</propertyValue>
          <!-- plistarr excel separateunits -->
          <propertyValue T="30" name="p:plistarrexcelseparateunits">null</propertyValue>
          <!-- Run continuation for -->
          <propertyValue T="30" name="p:pcontinuationmode">null</propertyValue>
          <!-- Continuation parameter -->
          <propertyValue T="30" name="p:pcontinuation">null</propertyValue>
          <!-- Define load cases -->
          <propertyValue T="30" name="p:useloadcase">null</propertyValue>
          <!-- Load cases -->
          <propertyValue T="30" name="p:loadcase">null</propertyValue>
          <!-- Load_group_status -->
          <propertyValue T="30" name="p:loadgroup">null</propertyValue>
          <!-- Load_group_weight -->
          <propertyValue T="30" name="p:loadgroupweight">null</propertyValue>
          <!-- Constraint_group_status -->
          <propertyValue T="30" name="p:constraintgroup">null</propertyValue>
          <!-- #Show preusesol -->
          <propertyValue T="30" name="p:showpreusesol">null</propertyValue>
          <!-- Reuse solution from previous step -->
          <propertyValue T="30" name="p:preusesol">null</propertyValue>
          <!-- Keep values of variables not solved for in the Fatigue solution -->
          <propertyValue T="30" name="p:keepnotsolstatic">null</propertyValue>
          <!-- Adaptation in geometry -->
          <propertyValue T="30" name="p:timeadapgeom" Reference="/geom/geom1" ReferenceContainerList="/geom"></propertyValue>
          <!-- Remesh in geometry -->
          <propertyValue T="30" name="p:autoremeshgeom" Reference="/geom/geom1" ReferenceContainerList="/geom"></propertyValue>
          <NodeDefaultValues>99,'p:updateOptimizationSettings','p:ftplistmethod','p:tdescr','p:showtlist','p:usetunit','p:tunit','p:tlist_vector_method','p:tlist_vector_start','p:tlist_vector_stop','p:tlist_vector_step','p:tlist_vector_numvalues','p:tlist_vector_function','p:tlist_vector_interval','p:tlist_vector_freqperdec','p:initialtime','p:usertol','p:rtol','p:time_discrete','p:geometricNonlinearityActive','p:geometricNonlinearity','p:method','p:expr','p:rtolterm','p:rtolthresh','p:maxiter','p:miniter','p:iter','p:currentiter','p:outputhide','p:plot','p:plotfreq','p:probesel','p:probefreq','p:physselectionhide','p:useadvanceddisable','p:disabledphysics','p:disableFrameControl','p:activatecouplingimage','p:disabledcoupling','p:disabledreduced','p:romselectionhide','p:activateimagerom','p:activateimagereconstruct','p:reconstructableshide','p:useinitsol','p:initmethod','p:initstudyhide','p:initsolhide','p:oldinitsoluse','p:initstudystep','p:solnumhide','p:solvertype','p:timeinterp','p:t','p:manualsol','p:manualsolnum','p:listsol','p:listsolnum','p:usesol','p:notsolmethod','p:notstudyhide','p:notsolhide','p:oldnotsoluse','p:notstudystep','p:notsolnumhide','p:notsolvertype','p:nottimeinterp','p:nott','p:notmanualsol','p:notmanualsolnum','p:notmanualsolnum_vector_method','p:notmanualsolnum_vector_start','p:notmanualsolnum_vector_stop','p:notmanualsolnum_vector_step','p:notmanualsolnum_vector_numvalues','p:notmanualsolnum_vector_function','p:notmanualsolnum_vector_interval','p:notmanualsolnum_vector_freqperdec','p:notlistsol','p:notlistsolnum','p:usestoresel','p:auxsweepmethod','p:showuseparam','p:useparam','p:sweeptype','p:pname','p:plistarr','p:plistarr_vector_method','p:plistarr_vector_start','p:plistarr_vector_stop','p:plistarr_vector_step','p:plistarr_vector_numvalues','p:plistarr_vector_function','p:plistarr_vector_interval','p:plistarr_vector_freqperdec','p:punit','p:optimization','p:timeadaption','p:autoremesh'</NodeDefaultValues>
          <ModelEntityTag tag="Analysis">
            <!-- List of tags -->
            <values T="1">1,'std1/time'</values>
          </ModelEntityTag>
          <MultigridLevelList tag="mglevel" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507174206122</entityCreationTime>
          </MultigridLevelList>
          <StudyFeatureList tag="feature" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507174333413</entityCreationTime>
          </StudyFeatureList>
        </StudyFeature>
      </StudyFeatureList>
      <InformationList tag="information" name="Information">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507174273578</entityCreationTime>
        <Information tag="lastComputationTime">
          <!-- Last modification time -->
          <entityModifyTime T="11">1507175027748</entityModifyTime>
          <!-- Updated by -->
          <entityModifiedBy T="0"></entityModifiedBy>
          <title T="0">Last_computation_time</title>
          <body T="0">1 min 22 s</body>
        </Information>
      </InformationList>
    </Study>
  </StudyList>
  <SolverSequenceList tag="sol" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361081</entityCreationTime>
  </SolverSequenceList>
  <Results tag="result" name="Results">
    <!-- Node status -->
    <entityFlags T="51">NOREMOVE|NODEACTIVATE</entityFlags>
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361081</entityCreationTime>
    <DatasetFeatureList tag="dataset" name="Data Sets">
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507173361081</entityCreationTime>
    </DatasetFeatureList>
    <ExportFeatureList tag="export" name="Export">
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507173361082</entityCreationTime>
    </ExportFeatureList>
    <NumericalFeatureList tag="numerical" name="Derived Values">
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507173361082</entityCreationTime>
    </NumericalFeatureList>
    <TableFeatureList tag="table" name="Tables">
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507173361082</entityCreationTime>
    </TableFeatureList>
    <ResultFeatureList tag="feature" name="List">
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507173361134</entityCreationTime>
    </ResultFeatureList>
    <ResultParam tag="param" name="Parameters">
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507173361194</entityCreationTime>
    </ResultParam>
    <ReportFeatureList tag="report" name="Reports">
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507173361196</entityCreationTime>
    </ReportFeatureList>
  </Results>
  <GeomManagerNative tag="geomManagerNative">
    <!-- Last modification time -->
    <entityModifyTime T="11">1507173978510</entityModifyTime>
    <!-- Updated by -->
    <entityModifiedBy T="0"></entityModifiedBy>
    <!-- Last used GeomFeature identifier -->
    <lastID T="5">6</lastID>
    <geomManager T="52" class="GEOMMANAGER" resource="geommanager1.mphbin" id="1" fileid="75eb0be5b37e6dc9"/>
  </GeomManagerNative>
  <History tag="hist">
    <!-- Last modification time -->
    <entityModifyTime T="11">1507175027748</entityModifyTime>
    <!-- Updated by -->
    <entityModifiedBy T="0"></entityModifiedBy>
    <!-- List of commands -->
    <actions T="0">t(s("/")) m(s("label")) s("sphere_new.mph")</actions>
    <actions T="0">t(s("/")) m(s("comments")) s("Untitled

")</actions>
    <actions T="0">t(s("/param")) m(s("set")) s("u10") s("92")</actions>
    <actions T="0">t(s("/param")) m(s("set")) s("u20") s("64")</actions>
    <actions T="0">t(s("/param")) m(s("set")) s("alpha") s("1.5")</actions>
    <actions T="0">t(s("/param")) m(s("set")) s("rho") s("18.5")</actions>
    <actions T="0">t(s("/param")) m(s("set")) s("K") s("0.1")</actions>
    <actions T="0">t(s("/param")) m(s("set")) s("nu1") s("1")</actions>
    <actions T="0">t(s("/param")) m(s("set")) s("nu2") s("10")</actions>
    <actions T="0">t(s("/param")) m(s("set")) s("r0") s("0.5")</actions>
    <actions T="0">t(s("/param")) m(s("set")) s("initial_amplitude") s("10")</actions>
    <actions T="0">t(s("/param")) m(s("set")) s("bump_height") s("0.25")</actions>
    <actions T="0">t(s("/param")) m(s("set")) s("gamma") s("2")</actions>
    <actions T="0">t(s("/param")) m(s("set")) s("sigma") s("0.005")</actions>
    <actions T="0">t(s("/param")) m(s("set")) s("double_bump") s("1")</actions>
    <actions T="0">t(s("/component")) m(s("create")) s("comp1") b(true)</actions>
    <actions T="0">t(s("/component/comp1/geom")) m(s("create")) s("geom1") i(3)</actions>
    <actions T="0">t(s("/func")) m(s("create")) s("an1") s("Analytic")</actions>
    <actions T="0">t(s("/func")) m(s("create")) s("an2") s("Analytic")</actions>
    <actions T="0">t(s("/func")) m(s("create")) s("an3") s("Analytic")</actions>
    <actions T="0">t(s("/func")) m(s("create")) s("rn1") s("Random")</actions>
    <actions T="0">t(s("/func/an1")) m(s("set")) s("funcname") s("F1")</actions>
    <actions T="0">t(s("/func/an1")) m(s("set")) s("expr") s("gamma*(u10-u1-F0(u1,u2))")</actions>
    <actions T="0">t(s("/func/an1")) m(s("set")) s("args") sa(s("u1"),s("u2"))</actions>
    <actions T="0">t(s("/func/an1")) m(s("set")) s("plotargs") saa(sa(s("u1"),s("0"),s("1")),sa(s("u2"),s("0"),s("1")))</actions>
    <actions T="0">t(s("/func/an2")) m(s("set")) s("funcname") s("F2")</actions>
    <actions T="0">t(s("/func/an2")) m(s("set")) s("expr") s("gamma*(alpha*(u20-u2)-F0(u1,u2))")</actions>
    <actions T="0">t(s("/func/an2")) m(s("set")) s("args") sa(s("u1"),s("u2"))</actions>
    <actions T="0">t(s("/func/an2")) m(s("set")) s("plotargs") saa(sa(s("u1"),s("0"),s("1")),sa(s("u2"),s("0"),s("1")))</actions>
    <actions T="0">t(s("/func/an3")) m(s("set")) s("funcname") s("F0")</actions>
    <actions T="0">t(s("/func/an3")) m(s("set")) s("expr") s("rho*u1*u2/(1+u1+K*u1^2)")</actions>
    <actions T="0">t(s("/func/an3")) m(s("set")) s("args") sa(s("u1"),s("u2"))</actions>
    <actions T="0">t(s("/func/an3")) m(s("set")) s("plotargs") saa(sa(s("u1"),s("0"),s("1")),sa(s("u2"),s("0"),s("1")))</actions>
    <actions T="0">t(s("/func/rn1")) m(s("set")) s("nargs") i(3)</actions>
    <actions T="0">t(s("/func/rn1")) m(s("set")) s("mean") s("1/2")</actions>
    <actions T="0">t(s("/component/comp1/mesh")) m(s("create")) s("mesh1") g(s("geom1"))</actions>
    <actions T="0">t(s("/component/comp1/geom/geom1")) m(s("create")) s("wp1") s("WorkPlane")</actions>
    <actions T="0">t(s("/component/comp1/geom/geom1/feature/wp1")) m(s("set")) s("quickplane") s("yz")</actions>
    <actions T="0">t(s("/component/comp1/geom/geom1/feature/wp1")) m(s("set")) s("unite") b(true)</actions>
    <actions T="0">t(s("/component/comp1/geom/geom1/feature/wp1/sequence2D")) m(s("create")) s("pc1") s("ParametricCurve")</actions>
    <actions T="0">t(s("/component/comp1/geom/geom1/feature/wp1/sequence2D/feature/pc1")) m(s("set")) s("coord") sa(s("r0*(1+bump_height*exp(-s^2/sigma)+double_bump*bump_height*exp(-(s-1)^2/sigma))*sin(pi*s)"),s("r0*(1+bump_height*exp(-s^2/sigma)+double_bump*bump_height*exp(-(s-1)^2/sigma))*cos(pi*s)"))</actions>
    <actions T="0">t(s("/component/comp1/geom/geom1")) m(s("create")) s("rev1") s("Revolve")</actions>
    <actions T="0">t(s("/component/comp1/geom/geom1/feature/rev1/@input/selection[geom1]")) m(s("set")) sa(s("wp1"))</actions>
    <actions T="0">t(s("/component/comp1/geom/geom1")) m(s("create")) s("csur1") s("ConvertToSurface")</actions>
    <actions T="0">t(s("/component/comp1/geom/geom1/feature/csur1/@input/selection[geom1]")) m(s("set")) sa(s("rev1"))</actions>
    <actions T="0">t(s("/component/comp1/geom/geom1")) m(s("create")) s("ige1") s("IgnoreEdges")</actions>
    <actions T="0">t(s("/component/comp1/geom/geom1/feature/ige1/@input/selection[geom1]")) m(s("set")) s("fin(1)") ia(1,2,3,4)</actions>
    <actions T="0">t(s("/component/comp1/geom/geom1")) m(s("run"))</actions>
    <actions T="0">t(s("/component/comp1/physics")) m(s("create")) s("cb") s("CoefficientFormBoundaryPDE") s("geom1")</actions>
    <actions T="0">t(s("/component/comp1/physics/cb/field/dimensionless")) m(s("component")) sa(s("u1"),s("u2"))</actions>
    <actions T="0">t(s("/component/comp1/mesh/mesh1")) m(s("autoMeshSize")) d(2.0)</actions>
    <actions T="0">t(s("/component/comp1/view/view2/axis")) m(s("set")) s("xmin") d(-1.4800664186477661)</actions>
    <actions T="0">t(s("/component/comp1/view/view2/axis")) m(s("set")) s("xmax") d(1.4800664186477661)</actions>
    <actions T="0">t(s("/component/comp1/physics/cb/feature/cfeq1")) m(s("set")) s("c") saa(sa(s("nu1"),s("0"),s("0"),s("0"),s("nu1"),s("0"),s("0"),s("0"),s("nu1")),sa(s("0"),s("0"),s("0"),s("0"),s("0"),s("0"),s("0"),s("0"),s("0")),sa(s("0"),s("0"),s("0"),s("0"),s("0"),s("0"),s("0"),s("0"),s("0")),sa(s("nu2"),s("0"),s("0"),s("0"),s("nu2"),s("0"),s("0"),s("0"),s("nu2")))</actions>
    <actions T="0">t(s("/component/comp1/physics/cb/feature/cfeq1")) m(s("set")) s("f") saa(sa(s("F1(u1, u2)")),sa(s("F2(u1, u2)")))</actions>
    <actions T="0">t(s("/component/comp1/physics/cb/feature/init1")) m(s("set")) s("u2") s("initial_amplitude*rn1(x,y,z)")</actions>
    <actions T="0">t(s("/component/comp1/physics/cb/feature/init1")) m(s("set")) s("u1") s("initial_amplitude*rn1(x,y,z)")</actions>
    <actions T="0">t(s("/study")) m(s("create")) s("std1")</actions>
    <actions T="0">t(s("/study/std1")) m(s("create")) s("param") s("Parametric")</actions>
    <actions T="0">t(s("/study/std1")) m(s("create")) s("time") s("Transient")</actions>
    <actions T="0">t(s("/study/std1/feature/param")) m(s("set")) s("pname") sa(s("bump_height"),s("r0"),s("gamma"))</actions>
    <actions T="0">t(s("/study/std1/feature/param")) m(s("set")) s("plistarr") sa(s("0,-0.25, 0.15, 0.2"),s("5, 5, 5, 5"),s("0.5, 0.5, 2, 2"))</actions>
    <actions T="0">t(s("/study/std1/feature/param")) m(s("set")) s("punit") sa(s(""),s(""),s(""))</actions>
    <actions T="0">t(s("/study/std1/feature/time")) m(s("set")) s("tlist") s("range(0,100,1000)")</actions>
    <actions T="0">t(s("/component/comp1/geom/geom1")) m(s("run"))</actions>
    <actions T="0">t(s("/component/comp1/mesh")) m(s("remove")) s("mesh1")</actions>
    <actions T="0">t(s("/component/comp1/mesh")) m(s("create")) s("mesh1") g(s("geom1"))</actions>
    <actions T="0">t(s("/component/comp1/mesh/mesh1")) m(s("autoMeshSize")) d(2.0)</actions>
  </History>
  <ModelNodeList tag="modelNode" name="Extra Dimensions">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361134</entityCreationTime>
    <ModelNode tag="comp1" name="Component 1">
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507173373200</entityCreationTime>
      <!-- Scope identifier -->
      <identifier T="0">comp1</identifier>
      <!-- Define local coordinate variables -->
      <defineLocalCoord T="3">true</defineLocalCoord>
      <!-- Define all frames -->
      <defineAllFrames T="3">true</defineAllFrames>
      <!-- Spatial frame coordinates -->
      <spatialCoord T="1">3,'x','y','z'</spatialCoord>
      <!-- Material frame coordinates -->
      <materialCoord T="1">3,'X','Y','Z'</materialCoord>
      <!-- Geometry frame coordinates -->
      <geometryCoord T="1">3,'Xg','Yg','Zg'</geometryCoord>
      <!-- Mesh frame coordinates -->
      <meshCoord T="1">3,'Xm','Ym','Zm'</meshCoord>
    </ModelNode>
  </ModelNodeList>
  <AppBuilderFeatureList tag="applicationNodeList" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361135</entityCreationTime>
  </AppBuilderFeatureList>
  <SolutionData tag="soldata">
  </SolutionData>
  <MultiphysicsCouplingList tag="multiphysics" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361193</entityCreationTime>
  </MultiphysicsCouplingList>
  <CapeOpen tag="capeopen" name="Thermodynamics">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361194</entityCreationTime>
    <CapeOpenFeatureList tag="feature" name="Functions">
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507173361196</entityCreationTime>
    </CapeOpenFeatureList>
  </CapeOpen>
  <ReducedModelList tag="reduced" name="Reduced Models">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361196</entityCreationTime>
  </ReducedModelList>
  <UnitSystemList tag="unitsystem" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361198</entityCreationTime>
  </UnitSystemList>
  <InformationList tag="information" name="Information">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361204</entityCreationTime>
    <Information tag="expectedComputationTime">
      <title T="0">Expected_computation_time</title>
      <body T="0"></body>
    </Information>
    <Information tag="lastComputationTime">
      <!-- Last modification time -->
      <entityModifyTime T="11">1507175027748</entityModifyTime>
      <!-- Updated by -->
      <entityModifiedBy T="0"></entityModifiedBy>
      <title T="0">Last_computation_time</title>
      <body T="0">1 min 22 s</body>
    </Information>
  </InformationList>
  <CoordsysList tag="coordsys" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173361505</entityCreationTime>
    <Coordsys op="Boundary" tag="sys1" name="Boundary System 1">
      <!-- Node status -->
      <entityFlags T="51">NOREMOVE|NODEACTIVATE</entityFlags>
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507173373203</entityCreationTime>
      <!-- Geometry -->
      <geom T="50">/geom/geom1</geom>
      <!-- Name -->
      <propertyValue T="30" value="sys1" name="p:name"></propertyValue>
      <!-- Tangent direction -->
      <propertyValue T="30" valueMatrix="1|3,'root.t1x','root.t1y','root.t1z'" name="p:tangent"></propertyValue>
      <!-- Create first tangent direction from -->
      <propertyValue T="30" value="globalCartesianSpatial" name="p:mastersystem" ReferenceContainerList="/coordsys" CompositeIndex="0"></propertyValue>
      <NodeDefaultValues>4,'p:coord','p:frametype','p:reversenormal','p:mastercoordsystcomp'</NodeDefaultValues>
      <FeatureInfoList tag="featureInfo" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507173373205</entityCreationTime>
        <FeatureInfo tag="info" name="Equation View">
          <!-- Node status -->
          <entityFlags T="51">NOREMOVE|NODEACTIVATE</entityFlags>
          <!-- User comments -->
          <entityComments T="0"></entityComments>
          <!-- Created by -->
          <entityAuthor T="0"></entityAuthor>
          <!-- Creation time -->
          <entityCreationTime T="11">1507173373205</entityCreationTime>
        </FeatureInfo>
      </FeatureInfoList>
      <CoordsysList tag="feature" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507173373220</entityCreationTime>
      </CoordsysList>
    </Coordsys>
  </CoordsysList>
  <SavePointDataList tag="savePointData" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173373239</entityCreationTime>
  </SavePointDataList>
  <FileResourceList tag="file" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173400009</entityCreationTime>
  </FileResourceList>
  <ElementSetList tag="elementset" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173459778</entityCreationTime>
  </ElementSetList>
  <ShapeList tag="shape" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507173459779</entityCreationTime>
    <Shape tag="shape1" name="Derived Shape 1">
      <!-- Link to generator -->
      <derivedFrom T="50">/physics/cb/feature/cfeq1</derivedFrom>
      <selection T="32" selection="XDLocalSelection" flags="32" selType="GEOMDIM">
        <explicit dim="2" hDim="2" geom="/geom/geom1" entities="-1,-1,1"/>
      </selection>
      <!-- Frame -->
      <frame T="50">/frame/spatial1</frame>
      <ShapeFeatureList tag="feature" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507174974858</entityCreationTime>
        <ShapeFeature op="ShLag" tag="shfun1">
          <!-- Link to generator -->
          <derivedFrom T="50">/physics/cb/feature/cfeq1</derivedFrom>
          <!-- #Base variable name -->
          <propertyValue T="30" value="comp1.u1" name="p:basename"></propertyValue>
          <!-- #Basis function order -->
          <propertyValue T="30" value="2" name="p:order"></propertyValue>
          <NodeDefaultValues>1,'p:sorder'</NodeDefaultValues>
          <ShapeFeatureList tag="feature" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507174974859</entityCreationTime>
          </ShapeFeatureList>
        </ShapeFeature>
      </ShapeFeatureList>
    </Shape>
    <Shape tag="shape2" name="Derived Shape 2">
      <!-- Link to generator -->
      <derivedFrom T="50">/physics/cb/feature/cfeq1</derivedFrom>
      <selection T="32" selection="XDLocalSelection" flags="32" selType="GEOMDIM">
        <explicit dim="2" hDim="2" geom="/geom/geom1" entities="-1,-1,1"/>
      </selection>
      <!-- Frame -->
      <frame T="50">/frame/spatial1</frame>
      <ShapeFeatureList tag="feature" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507174974862</entityCreationTime>
        <ShapeFeature op="ShLag" tag="shfun1">
          <!-- Link to generator -->
          <derivedFrom T="50">/physics/cb/feature/cfeq1</derivedFrom>
          <!-- #Base variable name -->
          <propertyValue T="30" value="comp1.u2" name="p:basename"></propertyValue>
          <!-- #Basis function order -->
          <propertyValue T="30" value="2" name="p:order"></propertyValue>
          <NodeDefaultValues>1,'p:sorder'</NodeDefaultValues>
          <ShapeFeatureList tag="feature" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507174974863</entityCreationTime>
          </ShapeFeatureList>
        </ShapeFeature>
      </ShapeFeatureList>
    </Shape>
  </ShapeList>
  <CoeffList tag="coeff" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507174084927</entityCreationTime>
    <Coeff tag="coeff1">
      <!-- Link to generator -->
      <derivedFrom T="50">/physics/cb/feature/cfeq1</derivedFrom>
      <!-- Fields -->
      <fields T="50">/field/field1</fields>
      <fields T="50">/field/field2</fields>
      <!-- Integration rules -->
      <intrules T="50">/intrule/intrule1</intrules>
      <intrules T="50">/intrule/intrule1</intrules>
      <CoeffFeatureList tag="feature" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507174974865</entityCreationTime>
        <CoeffFeature tag="coeff1">
          <!-- Link to generator -->
          <derivedFrom T="50">/physics/cb/feature/cfeq1</derivedFrom>
          <selection T="32" selection="LocalSelection" selType="GEOMDIM">
            <explicit dim="2" hDim="2" geom="/geom/geom1" entities="-1,-1,1"/>
          </selection>
          <propertyValue T="33" name="p:c" param="c" value="4|9,'nu1','0','0','0','nu1','0','0','0','nu1'|9,'0','0','0','0','0','0','0','0','0'|9,'0','0','0','0','0','0','0','0','0'|9,'nu2','0','0','0','nu2','0','0','0','nu2'"></propertyValue>
          <propertyValue T="33" name="p:a" param="a" value="4|1,'0'|1,'0'|1,'0'|1,'0'"></propertyValue>
          <propertyValue T="33" name="p:q" param="q" value="4|1,'0'|1,'0'|1,'0'|1,'0'"></propertyValue>
          <propertyValue T="33" name="p:ea" param="ea" value="4|1,'0'|1,'0'|1,'0'|1,'0'"></propertyValue>
          <propertyValue T="33" name="p:da" param="da" value="4|1,'1'|1,'0'|1,'0'|1,'1'"></propertyValue>
          <propertyValue T="33" name="p:f" param="f" value="2|1,'F1(u1\, u2)'|1,'F2(u1\, u2)'"></propertyValue>
          <propertyValue T="33" name="p:g" param="g" value="2|1,'0'|1,'0'"></propertyValue>
          <propertyValue T="33" name="p:tau" param="tau" value="2|1,'NaN'|1,'NaN'"></propertyValue>
          <propertyValue T="33" name="p:fluxmethod" param="fluxmethod" value="1|1,'fluxlf'"></propertyValue>
          <propertyValue T="33" name="p:filter" param="filter" value="3|1,'NaN'|1,'NaN'|1,'NaN'"></propertyValue>
          <propertyValue T="33" name="p:rw" param="rw" value="2|1,'NaN'|1,'NaN'"></propertyValue>
          <propertyValue T="33" name="p:be" param="be" value="4|3,'0','0','0'|3,'0','0','0'|3,'0','0','0'|3,'0','0','0'"></propertyValue>
          <propertyValue T="33" name="p:al" param="al" value="4|3,'0','0','0'|3,'0','0','0'|3,'0','0','0'|3,'0','0','0'"></propertyValue>
          <propertyValue T="33" name="p:ga" param="ga" value="2|3,'0','0','0'|3,'0','0','0'"></propertyValue>
        </CoeffFeature>
      </CoeffFeatureList>
    </Coeff>
  </CoeffList>
  <IntRuleList tag="intrule" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507174084927</entityCreationTime>
    <IntRule tag="intrule1">
      <!-- Link to generator -->
      <derivedFrom T="50">/</derivedFrom>
      <!-- Frame -->
      <frame T="50">/frame/spatial1</frame>
      <IntRuleFeatureList tag="feature" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507174974859</entityCreationTime>
        <IntRuleFeature tag="order1">
          <!-- Integration order -->
          <order T="5">4</order>
        </IntRuleFeature>
      </IntRuleFeatureList>
    </IntRule>
  </IntRuleList>
  <InitList tag="init" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507174084930</entityCreationTime>
    <Init tag="init1" name="Derived Variables 1">
      <!-- Link to generator -->
      <derivedFrom T="50">/physics/cb/feature/init1</derivedFrom>
      <!-- User comments -->
      <entityComments T="0"></entityComments>
      <!-- Created by -->
      <entityAuthor T="0"></entityAuthor>
      <!-- Creation time -->
      <entityCreationTime T="11">1507174974868</entityCreationTime>
      <selection T="32" selection="XDLocalSelection" selType="GEOMDIM">
        <explicit dim="2" hDim="2" geom="/geom/geom1" entities="-1,-1,1"/>
      </selection>
      <!-- Expressions -->
      <expressions T="31" name="root.comp1.u1" expr="initial_amplitude*rn1(x,y,z)"></expressions>
      <expressions T="31" name="root.comp1.u2" expr="initial_amplitude*rn1(x,y,z)"></expressions>
      <expressions T="31" name="root.comp1.u1t" expr="0"></expressions>
      <expressions T="31" name="root.comp1.u2t" expr="0"></expressions>
    </Init>
  </InitList>
  <ElemList tag="elem" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507174333254</entityCreationTime>
    <Element tag="elmatent1">
      <!-- Link to generator -->
      <derivedFrom T="50">/geom/geom1</derivedFrom>
      <elemType T="0">elmatent</elemType>
      <ElemFeatureList tag="field" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507174974872</entityCreationTime>
        <ElemFeature tag="name">
          <!-- Element -->
          <value T="0">material.entity</value>
          <!-- Element type -->
          <type T="110">STRING</type>
          <ElemFeatureList tag="field" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507174974873</entityCreationTime>
          </ElemFeatureList>
        </ElemFeature>
      </ElemFeatureList>
      <ElemFeatureList tag="src" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507174974872</entityCreationTime>
        <!-- Element type -->
        <type T="110">FEATURE</type>
      </ElemFeatureList>
      <ElemFeatureList tag="geomdim" name="List">
        <!-- User comments -->
        <entityComments T="0"></entityComments>
        <!-- Created by -->
        <entityAuthor T="0"></entityAuthor>
        <!-- Creation time -->
        <entityCreationTime T="11">1507174974872</entityCreationTime>
        <!-- Element type -->
        <type T="110">FEATURE</type>
        <ElemFeature tag="f1">
          <selection T="32" selection="LocalSelection" selType="GEOMDIM">
            <explicit dim="2" hDim="2" geom="/geom/geom1" entities="-1,-1,1"/>
          </selection>
          <!-- Element type -->
          <type T="110">FEATURE</type>
          <ElemFeatureList tag="field" name="List">
            <!-- User comments -->
            <entityComments T="0"></entityComments>
            <!-- Created by -->
            <entityAuthor T="0"></entityAuthor>
            <!-- Creation time -->
            <entityCreationTime T="11">1507174974873</entityCreationTime>
          </ElemFeatureList>
        </ElemFeature>
      </ElemFeatureList>
    </Element>
  </ElemList>
  <BEMFeatureList tag="bem" name="Boundary Element PDE List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507174333424</entityCreationTime>
  </BEMFeatureList>
  <WeakList tag="weak" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507174333451</entityCreationTime>
  </WeakList>
  <EventList tag="event" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507174334006</entityCreationTime>
  </EventList>
  <ConstrList tag="constr" name="List">
    <!-- User comments -->
    <entityComments T="0"></entityComments>
    <!-- Created by -->
    <entityAuthor T="0"></entityAuthor>
    <!-- Creation time -->
    <entityCreationTime T="11">1507174975027</entityCreationTime>
  </ConstrList>
</Model>



==> anc/deformed_sphere.mph-files/fileids.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<FileIDs>
  <BinaryResource file="geometry3.mphbin" fileid="221b3821d887810d"/>
  <BinaryResource file="geometry1.mphbin" fileid="47b8c6e59d363715"/>
  <BinaryResource file="geommanager1.mphbin" fileid="75eb0be5b37e6dc9"/>
  <BinaryResource file="geometry2.mphbin" fileid="7f394435b78fb2cf"/>
</FileIDs>



==> anc/deformed_sphere.mph-files/fileversion <==
1034:COMSOL 5.3.0.316

==> anc/deformed_sphere.mph-files/guimodel.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<GuiModel dimension="3" viewDimension="3" guiView="MESH" currentStudyFeature="std1" currentNode="/mesh/mesh1" lastWorkPlaneFeature="geom1/wp1" groupGlobalDefinitions="false">
  <openWindows>
    <string>MAINWINDOW</string>
  </openWindows>
</GuiModel>



==> anc/deformed_sphere.mph-files/model.xml <==
<?xml version="1.0"?><com.comsol.mph-v15:Model xmi:version="2.0" xmlns:xmi="http://www.omg.org/XMI" xmlns:com.comsol.mph-v15="http://www.comsol.com/mph/v15" savedInVersion="10000"></com.comsol.mph-v15:Model>

==> anc/deformed_sphere.mph-files/modelinfo.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<modelInfo comsolVersion="5.3.0.316" entityComments="Untitled&#xa;&#xa;" modelType="MODEL" isRunnable="false" pdfResources="" passwordProtection="off" startMode="edit" ignoreLicenseErrors="off" title="Untitled" description="" runtimeProtection="off" windowTitle="Untitled" expectedComputationTime="" lastComputationTime="81.57 s" mainPartSDim="None">
  <historyInfo createdIn="COMSOL 5.3 (Build: 316)" author="" createdDate="1507175027746" lastModifiedBy="" lastModifiedDate="1507175027749"/>
  <licenseInfo products=""/>
  <physicsInfo physics="Coefficient_form_boundary_PDE"/>
  <geometryInfo>
    <geom tag="geom1" dimension="3" hasVirtual="true"/>
  </geometryInfo>
</modelInfo>



==> anc/deformed_sphere.mph-files/usedlicenses.txt <==
COMSOL


==> anc/periodic-cylinder-length-sweep.mph-files/guimodel.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<com.comsol.guimph-v1:GuiModel xmi:version="2.0" xmlns:xmi="http://www.omg.org/XMI" xmlns:xsi="http://www.w3.org/2001/XMLSchema-instance" xmlns:com.comsol.guimph-v1="http://www.comsol.com/guimph/v1" currentSubModel="//@subModels[geomSequenceName='geom1']" currentMeshModel="//@subModels[geomSequenceName='geom1']/@meshes[meshSequenceName='mesh1']" currentTableFeature="evl3" currentNode="//@geom/@geoms[key='geom1']/@value" showEquationSections="true" showEquationView="true" showOverrideContribution="true">
  <subModels geomSelectionDimension="1" geomSequenceName="geom1" sdim="3" currentMeshModel="//@subModels[geomSequenceName='geom1']/@meshes[meshSequenceName='mesh1']">
    <meshes meshSequenceName="mesh1"/>
  </subModels>
  <subModels xsi:type="com.comsol.guimph-v1:GuiWorkPlaneModel" geomSelectionDimension="2" geomSequenceName="wp1" sdim="2" workPlaneName="wp1" containingSequenceName="geom1" containingSubModel="//@subModels[geomSequenceName='geom1']"/>
</com.comsol.guimph-v1:GuiModel>


==> anc/ripple-driven-Turing-spectrum.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    347753,       6966]
NotebookOptionsPosition[    340382,       6839]
NotebookOutlinePosition[    340721,       6854]
CellTagsIndexPosition[    340678,       6851]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Illustration of Ripple-Driven Turing Spectrum", "Section",
 CellChangeTimes->{{3.513367098953189*^9, 3.5133671005239763`*^9}, {
  3.5383977090705547`*^9, 3.538397711819816*^9}, {3.756308246394321*^9, 
  3.7563082580371647`*^9}},ExpressionUUID->"24b18a44-75bc-4434-a22d-\
49b6265375ad"],

Cell["\<\
First, we recite the basic derivation of Turing' s instability.
  Then, we apply it to the Thomas model for parameters considered by JD Murray.
  Then, we recite the introduction of a Bloch - like modification to the  \
diffusion operator resulting from a rippled cylinder.
 Then, we plot this modified reaction-diffusion model; and
   Lastly, insert this modified diffusion into the Thomas model to see what \
specific numerical parameters we should try in our finite element model.
   
John R. Frank, March 2012,  jrf@mit.edu\
\>", "Text",
 CellChangeTimes->{{3.53840413508601*^9, 3.5384041934631577`*^9}, {
  3.53840423765069*^9, 3.538404267386366*^9}, {3.538410067552717*^9, 
  3.53841010710487*^9}, {3.7563082688700533`*^9, 3.756308291321105*^9}, {
  3.756332408798918*^9, 
  3.756332443231504*^9}},ExpressionUUID->"1b094423-c1e8-4c4f-9125-\
20aaa654ec50"],

Cell[CellGroupData[{

Cell["Turing", "Subsection",
 CellChangeTimes->{{3.538404277601385*^9, 
  3.538404282157723*^9}},ExpressionUUID->"333563ab-bcd0-4978-b393-\
5c58828ebbde"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"nu1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "nu2"}], "}"}]}], "}"}], 
     RowBox[{"L", "[", "q", "]"}]}], "+", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a11", ",", "a12"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"a21", ",", "a22"}], "}"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"T", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"facts", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a11", "<", 
      RowBox[{"-", "a22"}], "<", "0"}], ",", 
     RowBox[{"0", "<", "nu2", "<", "nu1"}], ",", 
     RowBox[{"Element", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a12", ",", "pD", ",", "p1"}], "}"}], ",", "Reals"}], "]"}], 
     ",", 
     RowBox[{"0", "<", "p"}], ",", 
     RowBox[{"0", "<", "rpN", "<", "1"}], ",", 
     RowBox[{
      RowBox[{"Saa", "\[Equal]", "1"}], "||", 
      RowBox[{"Saa", "\[Equal]", 
       RowBox[{"-", "1"}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"eig", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Eigensystem", "[", "T", "]"}], ",", "facts"}], "]"}]}]}], "Input",\

 CellChangeTimes->{{3.513367115471034*^9, 3.513367258432682*^9}, {
  3.513371549094619*^9, 3.513371559336437*^9}, {3.513371633406941*^9, 
  3.513371636989889*^9}, {3.513372012496646*^9, 3.513372015118431*^9}, {
  3.513374777642771*^9, 3.5133747785084333`*^9}, {3.513374896601686*^9, 
  3.513374900775535*^9}, {3.5133802309246807`*^9, 3.513380237797243*^9}, {
  3.513421144417161*^9, 3.51342114514314*^9}, {3.5384079101425457`*^9, 
  3.538407910830554*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"24c89db3-702c-4171-bc26-1c58bd1a09b8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"a11", "+", 
       RowBox[{"nu1", " ", 
        RowBox[{"L", "[", "q", "]"}]}]}], "a12"},
     {"a21", 
      RowBox[{"a22", "+", 
       RowBox[{"nu2", " ", 
        RowBox[{"L", "[", "q", "]"}]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.5384187653174067`*^9, 3.5384328588818197`*^9, 
  3.538767419154046*^9, 3.539458241670746*^9, 3.5395351243835373`*^9, 
  3.539539216124259*^9, 3.756306309518326*^9, 3.7563069049179373`*^9, 
  3.7563083219911833`*^9, 3.756308567315565*^9, 3.7563102876408787`*^9, 
  3.756310352176663*^9, 3.756310591993329*^9, 3.756314785156275*^9, 
  3.756320026756575*^9, 3.7563236168099957`*^9, 3.756594606175117*^9},
 CellLabel->
  "Out[2]//MatrixForm=",ExpressionUUID->"cc556d52-6778-4d96-a8ab-\
156215bfad08"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a11", "+", "a22", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"nu1", "+", "nu2"}], ")"}], " ", 
         RowBox[{"L", "[", "q", "]"}]}], "-", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", "a12", " ", "a21"}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"a11", "-", "a22"}], ")"}], "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"nu1", "-", "nu2"}], ")"}], " ", 
           RowBox[{"L", "[", "q", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "a11"}], "-", 
             RowBox[{"2", " ", "a22"}], "+", 
             RowBox[{"nu1", " ", 
              RowBox[{"L", "[", "q", "]"}]}], "-", 
             RowBox[{"nu2", " ", 
              RowBox[{"L", "[", "q", "]"}]}]}], ")"}]}]}]]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a11", "+", "a22", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"nu1", "+", "nu2"}], ")"}], " ", 
         RowBox[{"L", "[", "q", "]"}]}], "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", "a12", " ", "a21"}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"a11", "-", "a22"}], ")"}], "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"nu1", "-", "nu2"}], ")"}], " ", 
           RowBox[{"L", "[", "q", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "a11"}], "-", 
             RowBox[{"2", " ", "a22"}], "+", 
             RowBox[{"nu1", " ", 
              RowBox[{"L", "[", "q", "]"}]}], "-", 
             RowBox[{"nu2", " ", 
              RowBox[{"L", "[", "q", "]"}]}]}], ")"}]}]}]]}], ")"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"a11", "-", "a22", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"nu1", "-", "nu2"}], ")"}], " ", 
          RowBox[{"L", "[", "q", "]"}]}], "-", 
         SqrtBox[
          RowBox[{
           RowBox[{"4", " ", "a12", " ", "a21"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a11", "-", "a22"}], ")"}], "2"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"nu1", "-", "nu2"}], ")"}], " ", 
            RowBox[{"L", "[", "q", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "a11"}], "-", 
              RowBox[{"2", " ", "a22"}], "+", 
              RowBox[{"nu1", " ", 
               RowBox[{"L", "[", "q", "]"}]}], "-", 
              RowBox[{"nu2", " ", 
               RowBox[{"L", "[", "q", "]"}]}]}], ")"}]}]}]]}], 
        RowBox[{"2", " ", "a21"}]], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"a11", "-", "a22", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"nu1", "-", "nu2"}], ")"}], " ", 
          RowBox[{"L", "[", "q", "]"}]}], "+", 
         SqrtBox[
          RowBox[{
           RowBox[{"4", " ", "a12", " ", "a21"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a11", "-", "a22"}], ")"}], "2"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"nu1", "-", "nu2"}], ")"}], " ", 
            RowBox[{"L", "[", "q", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "a11"}], "-", 
              RowBox[{"2", " ", "a22"}], "+", 
              RowBox[{"nu1", " ", 
               RowBox[{"L", "[", "q", "]"}]}], "-", 
              RowBox[{"nu2", " ", 
               RowBox[{"L", "[", "q", "]"}]}]}], ")"}]}]}]]}], 
        RowBox[{"2", " ", "a21"}]], ",", "1"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.5384187653174067`*^9, 3.5384328588818197`*^9, 
  3.538767419154046*^9, 3.539458241670746*^9, 3.5395351243835373`*^9, 
  3.539539216124259*^9, 3.756306309518326*^9, 3.7563069049179373`*^9, 
  3.7563083219911833`*^9, 3.756308567315565*^9, 3.7563102876408787`*^9, 
  3.756310352176663*^9, 3.756310591993329*^9, 3.756314785156275*^9, 
  3.756320026756575*^9, 3.7563236168099957`*^9, 3.756594607813258*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"f7571c4f-f7c9-4fce-a25f-46c58f36f00e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Deig", " ", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"eig", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", "q"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.53840331247327*^9, 3.538403326411845*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"6d17e7ca-99b4-40d9-a9ef-341d19038483"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{"nu1", "+", "nu2", "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"nu1", "-", "nu2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a11", "-", "a22", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"nu1", "-", "nu2"}], ")"}], " ", 
         RowBox[{"L", "[", "q", "]"}]}]}], ")"}]}], 
     SqrtBox[
      RowBox[{
       RowBox[{"4", " ", "a12", " ", "a21"}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a11", "-", "a22"}], ")"}], "2"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"nu1", "-", "nu2"}], ")"}], " ", 
        RowBox[{"L", "[", "q", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"a11", "-", "a22"}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"nu1", "-", "nu2"}], ")"}], " ", 
           RowBox[{"L", "[", "q", "]"}]}]}], ")"}]}]}]]]}], ")"}], " ", 
  RowBox[{
   SuperscriptBox["L", "\[Prime]",
    MultilineFunction->None], "[", "q", "]"}]}]], "Output",
 CellChangeTimes->{{3.5133671522677298`*^9, 3.5133672182192097`*^9}, 
   3.51336726217907*^9, 3.513369342417859*^9, 3.513371559989991*^9, 
   3.51337163739834*^9, 3.5133720158359833`*^9, 3.513373950577363*^9, 
   3.513374746810906*^9, 3.5133747896584187`*^9, 3.513374905180636*^9, 
   3.51337641320677*^9, 3.513380241595581*^9, 3.513421154794083*^9, 
   3.513872432117963*^9, 3.521733373205696*^9, 3.521733649360643*^9, 
   3.521838100280424*^9, 3.522223763784729*^9, 3.526143942546733*^9, 
   3.5384002581919613`*^9, 3.538401853976262*^9, 3.538403102917445*^9, 
   3.538403328359352*^9, 3.5384187315979652`*^9, 3.5384187684943533`*^9, 
   3.53953513658152*^9, 3.53953921925781*^9, 3.756306910518034*^9, 
   3.756308323916623*^9, 3.756308356156178*^9, 3.7563085746323338`*^9, 
   3.7563102895862617`*^9, 3.756310354217887*^9, 3.756310595246893*^9, 
   3.75631478707661*^9, 3.756320028782695*^9, 3.756323622460835*^9, 
   3.756594614991702*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"249932e4-c61a-4e9b-afa8-dc6ba8803ded"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"unperturbed", "[", 
   RowBox[{"s_", ",", "p_", ",", "pD_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["s", "2"]}], "-", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      FractionBox["p", "2"], "+", "pD"}], ")"}], 
    "2"]}]}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"unperturbed", "[", 
    RowBox[{"0", ",", "p", ",", "0"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", 
     FractionBox[
      RowBox[{"-", "100"}], "2"], ",", 
     FractionBox["100", "2"]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.513369320707782*^9, 3.513369323577901*^9}, {
   3.513369491900728*^9, 3.513369517231498*^9}, 3.513369577705344*^9, {
   3.51336979290208*^9, 3.513369793227168*^9}, {3.513369836492629*^9, 
   3.5133698495241203`*^9}, {3.513369923289712*^9, 3.5133700074148197`*^9}, {
   3.513370200346766*^9, 3.5133702166858797`*^9}, {3.513872539236581*^9, 
   3.513872573143923*^9}, {3.513872613486938*^9, 3.513872616023612*^9}, {
   3.513872648445012*^9, 3.5138726868903313`*^9}, {3.513872863917609*^9, 
   3.513872879913443*^9}, {3.5138732208490458`*^9, 3.513873223669036*^9}, {
   3.521733240314834*^9, 3.5217333319926653`*^9}, {3.521751978764462*^9, 
   3.5217519903680162`*^9}, {3.52182272320168*^9, 3.521822756177835*^9}, {
   3.521830614907686*^9, 3.5218306436191893`*^9}, 3.521830708776103*^9, {
   3.521831488041914*^9, 3.521831570024416*^9}, {3.5218316975324383`*^9, 
   3.521831748225086*^9}, 3.521833932528212*^9, {3.538403161107626*^9, 
   3.538403254638042*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"df7ebf6e-c58e-4b40-9fff-a4d6d95fdc80"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJw1mFk41eHeQAlFhJCQzGQoUZH5/24ZtjJkJpJCKlNS5ky7IhSiEKIMKXNR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       "]]},
     Annotation[#, "Charting`Private`Tag$4207#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-50, 50}, {-624.9999489795929, 0.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.538403207341351*^9, 3.53840322212543*^9}, 
   3.5384032558368998`*^9, 3.538418733316039*^9, 3.538418769150344*^9, 
   3.53953513681017*^9, 3.756306913817037*^9, 3.7563083240163803`*^9, 
   3.7563083587644587`*^9, 3.756308578236597*^9, 3.756310289671829*^9, 
   3.756310354367717*^9, 3.756310595600091*^9, 3.7563147871624937`*^9, 
   3.756320028901004*^9, 3.756323624885952*^9, 3.7565946172533503`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"146e2045-5790-4dc6-89bb-e71a66aedaea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Here", " ", "are", " ", "the", " ", "extrema", " ", "of", " ", "the", 
     " ", "Turing", " ", "system", " ", "in", " ", "terms", " ", "of", " ", 
     RowBox[{"p_", "\\", "delta"}], " ", 
     RowBox[{"(", 
      RowBox[{"which", " ", "we", " ", "write", " ", "pD"}], ")"}]}], ",", 
    " ", 
    RowBox[{
     RowBox[{"considering", " ", "s"}], "\[Equal]", "0"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Here", " ", "we", " ", "introduce", " ", "p1"}], ",", " ", 
    RowBox[{
    "which", " ", "will", " ", "let", " ", "us", " ", "move", " ", "the", " ",
      "Turing", " ", "peak", " ", "a", " ", "bit", " ", "away", " ", "from", 
     " ", "the", " ", "BZ", " ", "edge"}], ",", " ", 
    RowBox[{"just", " ", "to", " ", "see", " ", 
     RowBox[{"it", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"unpertExtrema", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"0", "==", "Deig"}], "/.", 
        RowBox[{"L", "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"unperturbed", "[", 
            RowBox[{"0", ",", "0", ",", "#1"}], "]"}], "&"}], ")"}]}]}], ",", 
       "q"}], "]"}], ",", "facts"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.513370311338951*^9, 3.513370350974038*^9}, {
  3.51337041102527*^9, 3.513370455566875*^9}, {3.5133705321316833`*^9, 
  3.5133705797346478`*^9}, {3.513372386298029*^9, 3.5133724076845007`*^9}, {
  3.513421041157378*^9, 3.5134210451963167`*^9}, {3.513421209154325*^9, 
  3.5134212339536743`*^9}, {3.538401507112815*^9, 3.538401548231473*^9}, {
  3.5384033458162003`*^9, 3.538403359014721*^9}, {3.538403392808159*^9, 
  3.53840343476604*^9}, {3.538403488690896*^9, 3.538403513440378*^9}, {
  3.538403760270282*^9, 3.5384037651920633`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"0de5694b-5f56-4fb9-b740-2c83d218d41a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"-", 
      SqrtBox[
       FractionBox[
        RowBox[{
         RowBox[{"a11", " ", "nu1", " ", "nu2"}], "-", 
         RowBox[{"a22", " ", "nu1", " ", "nu2"}], "-", 
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{"-", "a12"}], " ", "a21", " ", "nu1", " ", "nu2"}]], " ", 
          
          RowBox[{"(", 
           RowBox[{"nu1", "+", "nu2"}], ")"}]}]}], 
        RowBox[{"nu1", " ", 
         RowBox[{"(", 
          RowBox[{"nu1", "-", "nu2"}], ")"}], " ", "nu2"}]]]}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     SqrtBox[
      FractionBox[
       RowBox[{
        RowBox[{"a11", " ", "nu1", " ", "nu2"}], "-", 
        RowBox[{"a22", " ", "nu1", " ", "nu2"}], "-", 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "a12"}], " ", "a21", " ", "nu1", " ", "nu2"}]], " ", 
         RowBox[{"(", 
          RowBox[{"nu1", "+", "nu2"}], ")"}]}]}], 
       RowBox[{"nu1", " ", 
        RowBox[{"(", 
         RowBox[{"nu1", "-", "nu2"}], ")"}], " ", "nu2"}]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"-", 
      SqrtBox[
       FractionBox[
        RowBox[{
         RowBox[{"a11", " ", "nu1", " ", "nu2"}], "-", 
         RowBox[{"a22", " ", "nu1", " ", "nu2"}], "+", 
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{"-", "a12"}], " ", "a21", " ", "nu1", " ", "nu2"}]], " ", 
          
          RowBox[{"(", 
           RowBox[{"nu1", "+", "nu2"}], ")"}]}]}], 
        RowBox[{"nu1", " ", 
         RowBox[{"(", 
          RowBox[{"nu1", "-", "nu2"}], ")"}], " ", "nu2"}]]]}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     SqrtBox[
      FractionBox[
       RowBox[{
        RowBox[{"a11", " ", "nu1", " ", "nu2"}], "-", 
        RowBox[{"a22", " ", "nu1", " ", "nu2"}], "+", 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "a12"}], " ", "a21", " ", "nu1", " ", "nu2"}]], " ", 
         RowBox[{"(", 
          RowBox[{"nu1", "+", "nu2"}], ")"}]}]}], 
       RowBox[{"nu1", " ", 
        RowBox[{"(", 
         RowBox[{"nu1", "-", "nu2"}], ")"}], " ", "nu2"}]]]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.513370326050564*^9, 3.513370356773294*^9}, 
   3.513370493171248*^9, 3.5133705406946297`*^9, 3.513372556763245*^9, 
   3.513374040250301*^9, 3.513374862719846*^9, 3.513421125381544*^9, 
   3.513422689758463*^9, 3.513873808116083*^9, 3.5217334287752457`*^9, 
   3.521733705261076*^9, {3.538400382737034*^9, 3.5384004007760687`*^9}, 
   3.5384016230224447`*^9, 3.538402447843956*^9, 3.5384034122861223`*^9, {
   3.538403489988912*^9, 3.538403497469282*^9}, 3.538403568764956*^9, 
   3.5384037702532387`*^9, 3.538418771636128*^9, 3.539535140042601*^9, 
   3.756306919858432*^9, 3.756308324486611*^9, 3.7563085828595123`*^9, 
   3.756310290166761*^9, 3.756310354842819*^9, 3.756310597715317*^9, 
   3.756314787639703*^9, 3.756320029418002*^9, 3.7563236285264063`*^9, 
   3.756594623421433*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"4d42dd86-ac7a-4575-9091-712730e4bee7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Taking", " ", "the", " ", "fifth", " ", "root"}], ",", " ", 
    RowBox[{
    "which", " ", "is", " ", "the", " ", "root", " ", "corresponding", " ", 
     "to", " ", "the", " ", "highest", " ", "value", " ", "of", " ", "omega", 
     " ", 
     RowBox[{"(", "eig", ")"}]}], ",", " ", 
    RowBox[{
     RowBox[{"and", " ", "assuming", " ", "that", " ", "a21"}], "=", 
     RowBox[{"Sign", "[", "a12", "]"}]}], ",", " ", 
    RowBox[{
     RowBox[{
     "we", " ", "can", " ", "solve", " ", "a12", " ", "such", " ", "that", 
      " ", "Turing", " ", "instability", " ", "is", " ", "maximized", " ", 
      "at", " ", 
      FractionBox["p", "2"], " ", "or", " ", "more", " ", "usefully", " ", 
      "at", " ", "pD"}], "\[Equal]", "0"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"turingPeak", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q", "2"], "==", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a11", "-", "a22"}], ")"}], " ", "nu1", " ", "nu2"}], "-", 
          RowBox[{
           SqrtBox[
            RowBox[{"nu1", " ", "nu2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"nu1", "+", "nu2"}], ")"}], " ", 
           SqrtBox[
            RowBox[{"Abs", "[", "a12", "]"}]]}]}], 
         RowBox[{"nu1", " ", 
          RowBox[{"(", 
           RowBox[{"nu1", "-", "nu2"}], ")"}], " ", "nu2"}]]}], ",", "a12"}], 
      "]"}], ",", "facts"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5133728585783253`*^9, 3.513372885822506*^9}, {
  3.513372930393742*^9, 3.513372932837509*^9}, {3.51337486962119*^9, 
  3.513374877641677*^9}, {3.513374995315119*^9, 3.513375130585163*^9}, {
  3.513421064720538*^9, 3.5134210657936296`*^9}, {3.53840378028331*^9, 
  3.538403792957285*^9}, {3.538418830284872*^9, 3.5384188412601852`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"3db7fb29-1210-4b97-b477-9cc7cb84ed8f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"a12", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"nu1", " ", "nu2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "a11"}], "+", "a22", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"nu1", "-", "nu2"}], ")"}], " ", 
            SuperscriptBox["q", "2"]}]}], ")"}], "2"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"nu1", "+", "nu2"}], ")"}], "2"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a12", "\[Rule]", 
     FractionBox[
      RowBox[{"nu1", " ", "nu2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a11"}], "+", "a22", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"nu1", "-", "nu2"}], ")"}], " ", 
           SuperscriptBox["q", "2"]}]}], ")"}], "2"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"nu1", "+", "nu2"}], ")"}], "2"]]}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.5133728791208467`*^9, 3.513372887691174*^9}, 
   3.5133729366635323`*^9, 3.5133740421457567`*^9, {3.513374870946034*^9, 
   3.5133748799939337`*^9}, 3.513374917605123*^9, 3.5134211518058853`*^9, 
   3.513421235808043*^9, 3.513422800293951*^9, 3.521733472841984*^9, 
   3.521733742733251*^9, 3.5218340172699747`*^9, 3.538401656350161*^9, 
   3.538402493606914*^9, {3.538403785603922*^9, 3.538403796436953*^9}, 
   3.538418844511384*^9, 3.539535143783964*^9, 3.756306923567878*^9, 
   3.756308325620801*^9, 3.756308586744863*^9, 3.756310291203116*^9, 
   3.756310356235099*^9, 3.7563106006812963`*^9, 3.756314788627787*^9, 
   3.756320030476948*^9, 3.756323632610578*^9, 3.756594627970532*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"9ba9cb18-5643-43b2-8e4b-252197afcaf8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Here", " ", "we", " ", "make", " ", "a", " ", "function", " ", "that", 
      " ", "chooses", " ", "between", " ", "activated"}], "-", 
     RowBox[{"inhibited", " ", 
      RowBox[{"(", 
       RowBox[{"S", "\[Equal]", "1"}], ")"}], " ", "and", " ", "activator"}], 
     "-", 
     RowBox[{"inhibitor", " ", 
      RowBox[{"(", 
       RowBox[{"S", "\[Equal]", 
        RowBox[{"-", "1"}]}], ")"}]}]}], ",", " ", 
    RowBox[{
    "and", " ", "arranges", " ", "for", " ", "the", " ", "Turing", " ", 
     "instability", " ", "to", " ", "coincide", " ", "with", " ", "the", " ", 
     "BZ", " ", 
     RowBox[{"edge", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"turingPeakActivatorActivated", "[", "S_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{"a12", "->", 
     RowBox[{"S", " ", 
      FractionBox[
       RowBox[{"nu1", " ", "nu2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "a11"}], "-", 
           RowBox[{"4", " ", "a22"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "nu1"}], "+", "nu2"}], ")"}], " ", 
            SuperscriptBox["q", "2"]}]}], ")"}], "2"]}], 
       RowBox[{"16", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"nu1", "+", "nu2"}], ")"}], "2"]}]]}]}], "}"}]}]}]], "Input",\

 CellChangeTimes->{{3.5133795051440487`*^9, 3.513379562136677*^9}, {
   3.5133795969637012`*^9, 3.513379602142568*^9}, {3.513421176054935*^9, 
   3.513421178333269*^9}, 3.538403805130517*^9, {3.53840393993356*^9, 
   3.53840394023203*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"45b389ce-979b-4dfa-900a-a2fec29fc7b7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Now", " ", "it", " ", "turns", " ", "out", " ", "that", " ", "we", " ", 
     "need", " ", "to", " ", "keep", " ", "around", " ", "the", " ", "a22", 
     " ", "part", " ", "of", " ", "the", " ", "reaction", " ", "jacobian"}], 
    ",", " ", 
    RowBox[{
    "and", " ", "cannot", " ", "just", " ", "set", " ", "it", " ", "to", " ", 
     "one"}], ",", " ", 
    RowBox[{
    "because", " ", "it", " ", "limits", " ", "the", " ", "value", " ", 
     "that", " ", "p", " ", "can", " ", "take", " ", "while", " ", "still", 
     " ", "having", " ", "a", " ", "positive", " ", 
     RowBox[{"(", "unstable", ")"}], " ", "value", " ", "of", " ", 
     RowBox[{"Omega", ".", "  ", "To"}], " ", "see", " ", "this"}], ",", " ", 
    
    RowBox[{
    "one", " ", "can", " ", "explore", " ", "the", " ", "Turing", " ", 
     "instability", " ", "criteria", " ", "while", " ", "being", " ", 
     "careful", " ", "to", " ", "not", " ", "prematurely", " ", "apply", " ", 
     
     RowBox[{"Buckham", "'"}], "s", " ", "Pi", " ", 
     RowBox[{"theorem", "."}]}]}], "  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"TuringInstability", "=", 
     RowBox[{
      RowBox[{"0", "<", "nu2", "<", "nu1"}], "&&", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"a22", " ", "nu1"}], "nu2"]}], "<", "a11", "<", 
       RowBox[{"-", "a22"}], "<", "0"}], "&&", 
      RowBox[{"0", "<", 
       RowBox[{
        RowBox[{"-", "a11"}], " ", "a22"}], "<", 
       RowBox[{"Abs", "[", "a12", "]"}], "<", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a22", " ", "nu1"}], "-", 
           RowBox[{"a11", " ", "nu2"}]}], ")"}], "2"], 
        RowBox[{"4", "  ", "nu1", " ", "nu2"}]]}], "&&", 
      RowBox[{"a21", "\[Equal]", 
       RowBox[{"-", 
        RowBox[{"Sign", "[", "a12", "]"}]}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"TuringInstability", "/.", 
      RowBox[{"turingPeakActivatorActivated", "[", 
       RowBox[{"-", "1"}], "]"}]}], ",", "facts"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"TuringInstability", "/.", 
      RowBox[{"turingPeakActivatorActivated", "[", "1", "]"}]}], ",", 
     "facts"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.513372954054674*^9, 3.513372992829088*^9}, {
   3.513374022129472*^9, 3.513374027173752*^9}, {3.5133740615143547`*^9, 
   3.5133741008162403`*^9}, {3.5133741352258167`*^9, 3.513374139224762*^9}, {
   3.513374177960238*^9, 3.513374200296609*^9}, {3.513374301628749*^9, 
   3.513374326335944*^9}, 3.513374357348003*^9, {3.513374399680497*^9, 
   3.513374403159196*^9}, {3.513375133838269*^9, 3.513375219444853*^9}, {
   3.513375251893626*^9, 3.5133752520687237`*^9}, {3.513379580946597*^9, 
   3.513379585943804*^9}, {3.5133796168693657`*^9, 3.513379622912231*^9}, {
   3.538403832613378*^9, 3.538403833449641*^9}, {3.756310428951605*^9, 
   3.756310472967651*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"052ad584-cfe6-4846-bfd9-34c96d856fc7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"a22", " ", "nu1"}], "+", 
    RowBox[{"a11", " ", "nu2"}]}], ">", "0"}], "&&", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "a11"}], " ", "a22"}], "<", 
   FractionBox[
    RowBox[{"nu1", " ", "nu2", " ", 
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{"4", " ", "a11"}], "-", 
        RowBox[{"4", " ", "a22"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "nu1"}], "+", "nu2"}], ")"}], " ", 
         SuperscriptBox["q", "2"]}]}], "]"}], "2"]}], 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"nu1", "+", "nu2"}], ")"}], "2"]}]], "<", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a22", " ", "nu1"}], "-", 
       RowBox[{"a11", " ", "nu2"}]}], ")"}], "2"], 
    RowBox[{"4", " ", "nu1", " ", "nu2"}]]}], "&&", 
  RowBox[{"a21", "\[Equal]", 
   SuperscriptBox[
    RowBox[{"Sign", "[", 
     RowBox[{
      RowBox[{"4", " ", "a11"}], "-", 
      RowBox[{"4", " ", "a22"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "nu1"}], "+", "nu2"}], ")"}], " ", 
       SuperscriptBox["q", "2"]}]}], "]"}], "2"]}]}]], "Output",
 CellChangeTimes->{
  3.513372993430101*^9, {3.5133740479491453`*^9, 3.513374102167021*^9}, 
   3.513374139901656*^9, {3.5133741795902243`*^9, 3.5133742007857037`*^9}, {
   3.513374303721777*^9, 3.513374326766816*^9}, 3.513374357814987*^9, 
   3.513374403560143*^9, 3.5133749261243057`*^9, 3.5133752541936827`*^9, {
   3.5133795899425373`*^9, 3.513379624526569*^9}, 3.5134212493247223`*^9, 
   3.5217334794043837`*^9, 3.521733749216597*^9, 3.521834041102807*^9, 
   3.5384016627533817`*^9, 3.538402507125516*^9, 3.538403846929204*^9, 
   3.538403950345036*^9, 3.539535157451866*^9, 3.756306931472747*^9, 
   3.75630832735789*^9, 3.756308593107045*^9, 3.756310292984033*^9, 
   3.756310357906583*^9, 3.7563106053474283`*^9, 3.756314790342505*^9, 
   3.756320032240025*^9, 3.756323639334199*^9, 3.756594637424457*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"07980784-627a-4548-9b71-0a343e512963"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"a22", " ", "nu1"}], "+", 
    RowBox[{"a11", " ", "nu2"}]}], ">", "0"}], "&&", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "a11"}], " ", "a22"}], "<", 
   FractionBox[
    RowBox[{"nu1", " ", "nu2", " ", 
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{"4", " ", "a11"}], "-", 
        RowBox[{"4", " ", "a22"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "nu1"}], "+", "nu2"}], ")"}], " ", 
         SuperscriptBox["q", "2"]}]}], "]"}], "2"]}], 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"nu1", "+", "nu2"}], ")"}], "2"]}]], "<", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a22", " ", "nu1"}], "-", 
       RowBox[{"a11", " ", "nu2"}]}], ")"}], "2"], 
    RowBox[{"4", " ", "nu1", " ", "nu2"}]]}], "&&", 
  RowBox[{
   RowBox[{"a21", "+", 
    SuperscriptBox[
     RowBox[{"Sign", "[", 
      RowBox[{
       RowBox[{"4", " ", "a11"}], "-", 
       RowBox[{"4", " ", "a22"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "nu1"}], "+", "nu2"}], ")"}], " ", 
        SuperscriptBox["q", "2"]}]}], "]"}], "2"]}], "\[Equal]", 
   "0"}]}]], "Output",
 CellChangeTimes->{
  3.513372993430101*^9, {3.5133740479491453`*^9, 3.513374102167021*^9}, 
   3.513374139901656*^9, {3.5133741795902243`*^9, 3.5133742007857037`*^9}, {
   3.513374303721777*^9, 3.513374326766816*^9}, 3.513374357814987*^9, 
   3.513374403560143*^9, 3.5133749261243057`*^9, 3.5133752541936827`*^9, {
   3.5133795899425373`*^9, 3.513379624526569*^9}, 3.5134212493247223`*^9, 
   3.5217334794043837`*^9, 3.521733749216597*^9, 3.521834041102807*^9, 
   3.5384016627533817`*^9, 3.538402507125516*^9, 3.538403846929204*^9, 
   3.538403950345036*^9, 3.539535157451866*^9, 3.756306931472747*^9, 
   3.75630832735789*^9, 3.756308593107045*^9, 3.756310292984033*^9, 
   3.756310357906583*^9, 3.7563106053474283`*^9, 3.756314790342505*^9, 
   3.756320032240025*^9, 3.756323639334199*^9, 3.7565946379711657`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"a95ce912-6ffc-4bad-a4a1-ba085ccbe571"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sampleParams", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nu2", "\[Rule]", "1"}], ",", 
     RowBox[{"nu1", "\[Rule]", "100"}], ",", 
     RowBox[{"a11", "\[Rule]", 
      RowBox[{"-", "7000"}]}], ",", 
     RowBox[{"a22", "\[Rule]", "6000"}], ",", 
     RowBox[{"S", "\[Rule]", 
      RowBox[{"-", "1"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TuringInstability", "/.", 
   RowBox[{"turingPeakActivatorActivated", "[", "S", "]"}]}], "/.", 
  "sampleParams"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Trying", " ", "changing", " ", "a22"}], "\[Rule]", 
    RowBox[{
    "60", " ", "to", " ", "see", " ", "this", " ", "go", " ", "to", " ", 
     "False"}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.513376107885716*^9, 3.513376261854376*^9}, {
   3.513376314112301*^9, 3.513376339393676*^9}, {3.513377050664126*^9, 
   3.5133770588359756`*^9}, {3.513377099725871*^9, 3.513377102338057*^9}, {
   3.5133771342186747`*^9, 3.513377134438962*^9}, {3.513377797286799*^9, 
   3.513377802638546*^9}, {3.513379643465352*^9, 3.513379658192212*^9}, {
   3.5133796974098787`*^9, 3.5133797189702473`*^9}, {3.513421266874282*^9, 
   3.5134212796953163`*^9}, {3.513421454981613*^9, 3.513421545781843*^9}, 
   3.526143995417081*^9, {3.5384016981197968`*^9, 3.538401704144236*^9}, {
   3.538402534728087*^9, 3.5384025400769663`*^9}, {3.53840265332891*^9, 
   3.538402655566916*^9}, {3.538402743494156*^9, 3.538402781194104*^9}, 
   3.538402853120908*^9, {3.538403897482806*^9, 3.538403910240999*^9}, {
   3.538403970249055*^9, 3.5384039741309853`*^9}, {3.538404052057712*^9, 
   3.538404094232376*^9}, 3.538404568701977*^9, {3.538404712716509*^9, 
   3.538404735452984*^9}, {3.538404805292597*^9, 3.538404806306198*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"f9aeb66c-6543-4059-94c0-e7dce7405b10"],

Cell[BoxData[
 RowBox[{
  RowBox[{"42000000", "<", 
   FractionBox[
    RowBox[{"25", " ", 
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{"-", "52000"}], "-", 
        RowBox[{"99", " ", 
         SuperscriptBox["q", "2"]}]}], "]"}], "2"]}], "40804"], "<", 
   "921122500"}], "&&", 
  RowBox[{"a21", "\[Equal]", 
   SuperscriptBox[
    RowBox[{"Sign", "[", 
     RowBox[{
      RowBox[{"-", "52000"}], "-", 
      RowBox[{"99", " ", 
       SuperscriptBox["q", "2"]}]}], "]"}], "2"]}]}]], "Output",
 CellChangeTimes->{
  3.5384028544336243`*^9, {3.53840389994038*^9, 3.538403911446138*^9}, {
   3.5384039529868393`*^9, 3.538403974506011*^9}, {3.538404046297744*^9, 
   3.538404094818494*^9}, 3.538404569717153*^9, 3.538404736520156*^9, 
   3.5384048069829063`*^9, 3.7563069344347467`*^9, 3.756308328076706*^9, 
   3.756308595668195*^9, 3.7563102939406643`*^9, 3.756310358540409*^9, 
   3.756310606930966*^9, 3.7563147909463463`*^9, 3.756320033423428*^9, 
   3.756323641831675*^9, 3.7565946428076353`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"7db8c550-2a23-4b42-903a-74bb222dc6f3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"eig", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], "/.", 
          RowBox[{"L", "\[Rule]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"unperturbed", "[", 
              RowBox[{"0", ",", "0", ",", "#1"}], "]"}], "&"}], ")"}]}]}], "/.", 
         RowBox[{"a21", "\[Rule]", 
          RowBox[{"-", 
           RowBox[{"Sign", "[", "a12", "]"}]}]}]}], "/.", 
        RowBox[{"turingPeakActivatorActivated", "[", "S", "]"}]}], ",", " ", 
       "TuringInstability"}], "]"}], "/.", "sampleParams"}], "/.", 
    RowBox[{"q", "\[Rule]", "4"}]}], "]"}], "\n"}]], "Input",
 CellChangeTimes->{{3.538404486128353*^9, 3.538404490700615*^9}, 
   3.538404880442131*^9, {3.7563094779136744`*^9, 3.756309558750709*^9}, {
   3.756309708724867*^9, 3.756309712862218*^9}, {3.756309809464031*^9, 
   3.75630983405416*^9}, {3.756309880297414*^9, 3.7563098815030003`*^9}, {
   3.756310053236595*^9, 3.756310055402615*^9}, {3.7563101921183653`*^9, 
   3.756310236277574*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"b0602521-aa51-4e1f-a61c-bd8b7d2e85c1"],

Cell[BoxData["5862.36227356767`"], "Output",
 CellChangeTimes->{{3.538404462902066*^9, 3.538404491376429*^9}, 
   3.7563069372841387`*^9, 3.7563083281906*^9, 3.7563086000554523`*^9, {
   3.756309506359577*^9, 3.7563095603164663`*^9}, 3.756309714283722*^9, {
   3.756309814010631*^9, 3.7563098347436*^9}, 3.756309884473137*^9, 
   3.75631008216586*^9, 3.756310294980653*^9, 3.7563103595866756`*^9, 
   3.756310609281526*^9, 3.7563147919873238`*^9, 3.756320034537842*^9, 
   3.756323646260545*^9, 3.756594646667696*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"f0983881-c5e1-439d-99c4-165621d6b9d6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"eig", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "/.", 
         RowBox[{"L", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["#1", "2"]}], "&"}], ")"}]}]}], "/.", 
        RowBox[{"a21", "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"Sign", "[", "a12", "]"}]}]}]}], "/.", 
       RowBox[{"turingPeakActivatorActivated", "[", "S", "]"}]}], "/.", 
      "sampleParams"}], ",", "TuringInstability"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", 
     RowBox[{"-", "100"}], ",", "100"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.538404323624371*^9, 3.538404379810851*^9}, {
   3.538404421387883*^9, 3.538404433201931*^9}, 3.538404500153657*^9, {
   3.5384046161775303`*^9, 3.538404629477579*^9}, {3.538404886356052*^9, 
   3.538404897993108*^9}, {3.5384049346314898`*^9, 3.5384049784319696`*^9}, {
   3.75631003419125*^9, 3.756310045674885*^9}, 3.756310268342804*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"28f82b47-52b7-4056-8d4f-ef05d9812329"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJw12Hk4Vd/XAPBrHiuZpzKX4RKSkNxFhDJP3UqS+JoqShFJl6SQEJWxlLEy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       "]]},
     Annotation[#, "Charting`Private`Tag$6149#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-100, 100}, {-4663.679913909233, 5871.287011413961}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.5384046299562263`*^9, {3.5384048870247602`*^9, 3.5384048985183563`*^9}, 
   3.53840494200729*^9, {3.538404972124462*^9, 3.538404979522381*^9}, 
   3.538407946391608*^9, {3.75630694199089*^9, 3.756306945847053*^9}, {
   3.756308328336553*^9, 3.756308340465734*^9}, 3.756308411307225*^9, 
   3.75630860476797*^9, 3.75631004772089*^9, {3.7563102723517447`*^9, 
   3.756310295531753*^9}, 3.756310360070224*^9, 3.75631061076429*^9, 
   3.756314792470457*^9, 3.756320035081807*^9, 3.7563236477824173`*^9, 
   3.7565946490710573`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"d11f3074-5595-4c8b-ad18-a3551c885b64"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Thomas", "Subsection",
 CellChangeTimes->{{3.538404296671196*^9, 
  3.53840430412276*^9}},ExpressionUUID->"edcae022-445b-4df8-90fc-\
0bf3a686d072"],

Cell["\<\
We consider the Thomas model that JD Murray analyzed in such depth.
  First, we compute the steady state values and reaction Jacobian in terms of \
the notation that JD Murray used.\
\>", "Text",
 CellChangeTimes->{{3.538399280071164*^9, 
  3.5383993308221684`*^9}},ExpressionUUID->"dee968b7-c062-4bfe-8ded-\
5bd3203eef34"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"u1", "[", 
       RowBox[{"x", ",", "y", ",", "t"}], "]"}], ",", "t"}], "]"}], " ", 
    "\[Equal]"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"u1dot", "[", 
     RowBox[{"gamma_", ",", "u10_", ",", "rho_", ",", "Kappa_"}], "]"}], 
    "                 ", ":=", " ", 
    RowBox[{"gamma", 
     RowBox[{"(", "               ", 
      RowBox[{"u10", "-", " ", 
       RowBox[{"u1", "[", 
        RowBox[{"x", ",", "y", ",", "t"}], "]"}], "  ", "-", " ", 
       FractionBox[
        RowBox[{"rho", "  ", 
         RowBox[{"u1", "[", 
          RowBox[{"x", ",", "y", ",", "t"}], " ", "]"}], " ", 
         RowBox[{"u2", "[", 
          RowBox[{"x", ",", "y", ",", "t"}], "]"}]}], 
        RowBox[{"1", "+", 
         RowBox[{"u1", "[", 
          RowBox[{"x", ",", "y", ",", "t"}], "]"}], " ", "+", " ", 
         RowBox[{"Kappa", "   ", 
          SuperscriptBox[
           RowBox[{"u1", "[", 
            RowBox[{"x", ",", "y", ",", "t"}], "]"}], "2"]}]}]]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"u2", "[", 
        RowBox[{"x", ",", "y", ",", "t"}], "]"}], ",", "t"}], "]"}], " ", 
     "\[Equal]"}], "*)"}], 
   RowBox[{
    RowBox[{"u2dot", "[", 
     RowBox[{
     "gamma_", ",", "alpha_", ",", "u20_", ",", "rho_", ",", "Kappa_"}], 
     "]"}], ":=", " ", 
    RowBox[{"gamma", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"alpha", 
        RowBox[{"(", 
         RowBox[{"u20", "-", 
          RowBox[{"u2", "[", 
           RowBox[{"x", ",", "y", ",", "t"}], "]"}]}], ")"}]}], " ", "-", " ", 
       FractionBox[
        RowBox[{"rho", "  ", 
         RowBox[{"u1", "[", 
          RowBox[{"x", ",", "y", ",", "t"}], " ", "]"}], " ", 
         RowBox[{"u2", "[", 
          RowBox[{"x", ",", "y", ",", "t"}], "]"}]}], 
        RowBox[{"1", "+", 
         RowBox[{"u1", "[", 
          RowBox[{"x", ",", "y", ",", "t"}], "]"}], " ", "+", " ", 
         RowBox[{"Kappa", "   ", 
          SuperscriptBox[
           RowBox[{"u1", "[", 
            RowBox[{"x", ",", "y", ",", "t"}], "]"}], "2"]}]}]]}], 
      ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.538397720949306*^9, 3.538397874044346*^9}, {
  3.538397948130549*^9, 3.5383980001172533`*^9}, {3.538398079472196*^9, 
  3.538398104946397*^9}, {3.5383981432210817`*^9, 3.538398215991495*^9}, {
  3.538398259016143*^9, 3.53839825912593*^9}, {3.5384053453578157`*^9, 
  3.538405369048078*^9}, {3.538407345645843*^9, 3.538407353504919*^9}, {
  3.5384073871311007`*^9, 3.538407406479911*^9}, {3.5384074447661057`*^9, 
  3.5384074460038*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"b664c6d2-48d1-4229-bc1b-2a999ad8a327"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"MurrayParams1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"alpha", "\[Rule]", 
      RowBox[{"3", "/", "2"}]}], ",", 
     RowBox[{"Kappa", "\[Rule]", 
      RowBox[{"1", "/", "10"}]}], ",", 
     RowBox[{"rho", "\[Rule]", 
      RowBox[{"18", "+", " ", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}]}], ",", 
     RowBox[{"u10", "\[Rule]", "92"}], ",", " ", 
     RowBox[{"u20", "\[Rule]", "64"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MurrayParams1SS", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"u1", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{"10", " ", "&"}], ")"}]}], ",", 
     RowBox[{"u2", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{"9", " ", "&"}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SS", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"u1", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{"u1SS", " ", "&"}], ")"}]}], ",", " ", 
      RowBox[{"u2", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{"u2SS", " ", "&"}], ")"}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "  ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Should", " ", "lead", " ", 
      RowBox[{"to", ":", "  ", "u1SS"}]}], "\[Rule]", "10"}], ",", 
    RowBox[{"u2SS", "\[Rule]", "9"}], ",", 
    RowBox[{"beta", "\[Rule]", 
     RowBox[{
      RowBox[{
      "10", "\[IndentingNewLine]", "he", " ", "studied", " ", "it", " ", 
       RowBox[{"for", ":", "  ", "gamma"}]}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"9", ",", "15", ",", "25"}], "}"}]}]}]}], 
   "\[IndentingNewLine]", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"actualSoln", "=", 
  RowBox[{"NSolve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0", "==", 
          RowBox[{"u1dot", "[", 
           RowBox[{"gamma", ",", "u10", ",", "rho", ",", "Kappa"}], "]"}]}], 
         ",", 
         RowBox[{"0", "==", 
          RowBox[{"u2dot", "[", 
           RowBox[{
           "gamma", ",", "alpha", ",", "u20", ",", "rho", ",", "Kappa"}], 
           "]"}]}]}], "}"}], "/.", "MurrayParams1"}], "/.", "SS"}], "/.", 
     RowBox[{"gamma", "\[Rule]", "10"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"u1SS", ",", "u2SS"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.538405325339367*^9, 3.538405341032674*^9}, {
  3.538405375697955*^9, 3.538405523974098*^9}, {3.538405564176776*^9, 
  3.5384056370149918`*^9}, {3.5384056832152433`*^9, 3.538405930583098*^9}, {
  3.5384061030620747`*^9, 3.538406103148777*^9}, {3.5384061415113153`*^9, 
  3.538406164874711*^9}, {3.53840628284202*^9, 3.538406304952324*^9}, {
  3.538406517792182*^9, 3.538406519699341*^9}, {3.5384074558287573`*^9, 
  3.538407483643812*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"570e6bd5-4e60-40cd-b747-12a2725701ae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"u1SS", "\[Rule]", 
      RowBox[{"-", "49.392113965841304`"}]}], ",", 
     RowBox[{"u2SS", "\[Rule]", 
      RowBox[{"-", "30.261409310560868`"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"u1SS", "\[Rule]", "9.93383284377908`"}], ",", 
     RowBox[{"u2SS", "\[Rule]", "9.28922189585272`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"u1SS", "\[Rule]", 
      RowBox[{"-", "1.8750522112712713`"}]}], ",", 
     RowBox[{"u2SS", "\[Rule]", "1.4166318591524858`"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.538405605991767*^9, 3.5384056383955173`*^9}, 
   3.538405684102289*^9, 3.53840573831491*^9, {3.538405790975079*^9, 
   3.538405870485661*^9}, {3.5384059060640574`*^9, 3.538405931123848*^9}, 
   3.5384061036050987`*^9, {3.538406145901547*^9, 3.538406165763953*^9}, {
   3.5384062984790297`*^9, 3.5384063055668507`*^9}, 3.5384065220121326`*^9, 
   3.538407355501616*^9, {3.5384074582870502`*^9, 3.538407485182465*^9}, 
   3.53840752709446*^9, 3.538418870328476*^9, 3.538432870032592*^9, {
   3.5394582184411287`*^9, 3.539458225710972*^9}, 3.539535110531534*^9, 
   3.5395392011730947`*^9, 3.7563069718069572`*^9, 3.7563083699923058`*^9, 
   3.756308614416401*^9, 3.756310360227455*^9, 3.756310611435851*^9, 
   3.756314792558157*^9, 3.7563200352712507`*^9, 3.756323654292542*^9, 
   3.756594657113351*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"dd99c1a1-9f39-466a-878a-b851b213dd54"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"this", " ", "agrees", " ", "with", " ", 
   RowBox[{"Murray", "'"}], "s", " ", "values", " ", "of", " ", "10", " ", 
   "and", " ", "9"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.538421063012631*^9, 3.538421075359809*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"b4a967da-00bf-4b6f-99e8-ffb27a1de87d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SmallDeviationsFromSS", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"u1", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"u1SS", " ", "+", " ", 
         RowBox[{"ep", "  ", 
          RowBox[{"u1d", "[", 
           RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}]}]}], "&"}], ")"}]}], 
     ",", " ", 
     RowBox[{"u2", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"u2SS", " ", "+", " ", 
         RowBox[{"ep", "   ", 
          RowBox[{"u2d", "[", 
           RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}]}]}], "&"}], ")"}]}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u1dot", "[", 
          RowBox[{"gamma", ",", "u10", ",", "rho", ",", "Kappa"}], "]"}], ",", 
         RowBox[{"u2dot", "[", 
          RowBox[{
          "gamma", ",", "alpha", ",", "u20", ",", "rho", ",", "Kappa"}], 
          "]"}]}], "}"}], "/.", "MurrayParams1"}], "/.", 
      "SmallDeviationsFromSS"}], "/.", 
     RowBox[{"actualSoln", "[", 
      RowBox[{"[", "3", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"ep", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.5384065608762817`*^9, 3.538406687736205*^9}, {
  3.5384072592247133`*^9, 3.53840729373955*^9}, {3.538407514478931*^9, 
  3.538407535202083*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"971f06e9-0517-471f-8213-e74e7258b759"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{"7.105427357601002`*^-14", " ", "gamma"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "63.015454178201985`"}], " ", "gamma", " ", 
         RowBox[{"u1d", "[", 
          RowBox[{"x", ",", "y", ",", "t"}], "]"}]}], "-", 
        RowBox[{"66.26637090276441`", " ", "gamma", " ", 
         RowBox[{"u2d", "[", 
          RowBox[{"x", ",", "y", ",", "t"}], "]"}]}]}], ")"}], " ", "ep"}], 
     "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "ep", "]"}], "2"],
      SeriesData[$CellContext`ep, 0, {}, 0, 2, 1],
      Editable->False]}],
    SeriesData[$CellContext`ep, 
     0, {(-7.105427357601002*^-14) $CellContext`gamma, \
((-63.015454178201985`) $CellContext`gamma) $CellContext`u1d[$CellContext`x, \
$CellContext`y, $CellContext`t] - (
       66.26637090276441 $CellContext`gamma) $CellContext`u2d[$CellContext`x, \
$CellContext`y, $CellContext`t]}, 0, 2, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{"7.105427357601002`*^-14", " ", "gamma"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "62.015454178201985`"}], " ", "gamma", " ", 
         RowBox[{"u1d", "[", 
          RowBox[{"x", ",", "y", ",", "t"}], "]"}]}], "-", 
        RowBox[{"67.76637090276441`", " ", "gamma", " ", 
         RowBox[{"u2d", "[", 
          RowBox[{"x", ",", "y", ",", "t"}], "]"}]}]}], ")"}], " ", "ep"}], 
     "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "ep", "]"}], "2"],
      SeriesData[$CellContext`ep, 0, {}, 0, 2, 1],
      Editable->False]}],
    SeriesData[$CellContext`ep, 
     0, {(-7.105427357601002*^-14) $CellContext`gamma, \
((-62.015454178201985`) $CellContext`gamma) $CellContext`u1d[$CellContext`x, \
$CellContext`y, $CellContext`t] - (
       67.76637090276441 $CellContext`gamma) $CellContext`u2d[$CellContext`x, \
$CellContext`y, $CellContext`t]}, 0, 2, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{{3.538406665113163*^9, 3.5384066886126537`*^9}, {
   3.538407271256607*^9, 3.5384072944249372`*^9}, {3.538407503825255*^9, 
   3.538407536074267*^9}, 3.53841887135113*^9, 3.53843287836994*^9, 
   3.539458227976269*^9, 3.539535112256761*^9, 3.5395392049401913`*^9, 
   3.756306976754548*^9, 3.7563083800147753`*^9, 3.756308620167984*^9, 
   3.756310360370399*^9, 3.756310611713553*^9, 3.756314792674367*^9, 
   3.7563200353834553`*^9, 3.7563236587499123`*^9, 3.756594664926812*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"d6782c75-7044-4d2e-9349-40ad97153c3a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ReactionJacobian", "=", 
   RowBox[{"gamma", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2.5218778778726727`", " ", ",", 
        RowBox[{"-", "8.834557735439638`"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3.5218778778726727`", "  ", ",", 
        RowBox[{"-", "10.334557735439638`"}]}], " ", "}"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Det", "[", "ReactionJacobian", "]"}]}], "Input",
 CellChangeTimes->{{3.538406719952668*^9, 3.538406731341207*^9}, {
  3.538406770766766*^9, 3.538406846965736*^9}, {3.538407107818122*^9, 
  3.538407108267447*^9}, {3.538407546412472*^9, 3.538407582313396*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"a636be01-122a-4728-b193-cbdeebfcba52"],

Cell[BoxData[
 RowBox[{"5.05174091863063`", " ", 
  SuperscriptBox["gamma", "2"]}]], "Output",
 CellChangeTimes->{{3.538406818933756*^9, 3.538406840364224*^9}, 
   3.538407109453027*^9, 3.538407583875795*^9, 3.538408500686261*^9, 
   3.53841887214711*^9, 3.538432879250646*^9, 3.538767447044814*^9, 
   3.539445251368618*^9, {3.5394581988507557`*^9, 3.539458228846177*^9}, 
   3.539535112880157*^9, 3.539539205806705*^9, 3.756306980188827*^9, 
   3.756308382200327*^9, 3.7563086224529867`*^9, 3.7563103604863462`*^9, 
   3.756310611848435*^9, 3.756314792783765*^9, 3.756320035497267*^9, 
   3.756323661397422*^9, 3.7565946696579227`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"3edac835-f047-4a43-84fe-b51f6c3b7370"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ThomasMurray", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nu1", "\[Rule]", "1"}], ",", 
     RowBox[{"nu2", "\[Rule]", "10"}], ",", 
     RowBox[{"a11", "->", 
      RowBox[{
       RowBox[{"ReactionJacobian", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", " ", 
     RowBox[{"a12", "\[Rule]", 
      RowBox[{
       RowBox[{"ReactionJacobian", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ",", 
     RowBox[{"a21", "->", 
      RowBox[{
       RowBox[{"ReactionJacobian", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{"a22", "->", 
      RowBox[{
       RowBox[{"ReactionJacobian", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5384084654854193`*^9, 3.538408511989336*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"a93d6200-6021-42f6-b7c9-1100f1b35374"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"eig", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], "/.", 
      RowBox[{"L", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["#1", "2"]}], " ", "&"}], ")"}]}]}], "/.", 
     "ThomasMurray"}], "/.", 
    RowBox[{"gamma", "\[Rule]", "10"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", 
     RowBox[{"-", "5"}], ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.538406897042201*^9, 3.538407011595621*^9}, {
   3.538407116347391*^9, 3.538407118584071*^9}, {3.5384071993229218`*^9, 
   3.538407199947283*^9}, {3.538407602077139*^9, 3.538407642240541*^9}, 
   3.538407867968822*^9, 3.538407935318672*^9, {3.538408459162614*^9, 
   3.538408461697802*^9}, {3.5384085149238663`*^9, 3.5384085153740597`*^9}, {
   3.5384094312868557`*^9, 3.538409466699698*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"4b594b8a-6695-4852-9934-6a4d7c437ea9"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJw12nk0lc//APAbQpGyZLu3QlEKIUui5gpRliSJkp1sSUhCouQjIUuJsiWy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       "]]},
     Annotation[#, "Charting`Private`Tag$281942#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-5, 5}, {-8.81204860516192, 0.30542434094054727`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.538406901061392*^9, {3.538406968822386*^9, 3.538407012243676*^9}, 
   3.538407119172289*^9, 3.53840720146667*^9, {3.5384075935882874`*^9, 
   3.538407642906986*^9}, 3.53840767616919*^9, 3.5384078690579*^9, {
   3.5384079301731777`*^9, 3.538407936213188*^9}, {3.5384084897022333`*^9, 
   3.538408516601139*^9}, {3.5384094326216497`*^9, 3.5384094675395813`*^9}, 
   3.538418874145432*^9, 3.538432881699501*^9, 3.539445254525056*^9, {
   3.5394582140485497`*^9, 3.539458249239875*^9}, 3.53953511709566*^9, 
   3.5395351637364817`*^9, {3.539539208091613*^9, 3.539539232204817*^9}, 
   3.756306986983634*^9, 3.7563083882069283`*^9, 3.75630862668464*^9, 
   3.75631036069086*^9, 3.75631061304746*^9, 3.756314792968663*^9, 
   3.7563200365378237`*^9, 3.756323665203328*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"d38a6a2f-3f90-4def-904c-5c337ec8ca15"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"qstar", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"0", "==", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"eig", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], "/.", 
          RowBox[{"L", "\[Rule]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["#1", "2"]}], " ", "&"}], ")"}]}]}], "/.", 
         "ThomasMurray"}], "/.", 
        RowBox[{"gamma", "\[Rule]", "10"}]}], ",", "q"}], "]"}]}], ",", "q"}],
    "]"}]}]], "Input",
 CellChangeTimes->{{3.538409773842182*^9, 3.538409774727129*^9}, {
  3.5384098496675177`*^9, 3.538409875805485*^9}, {3.539458208071677*^9, 
  3.539458209212381*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"1ec7295b-5822-40bf-85c7-427c0a823c9f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"-", "2.6970589440742274`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "2.6970589440742274`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.5384097751076117`*^9, {3.5384098544734917`*^9, 3.538409877374028*^9}, 
   3.538418875593795*^9, 3.538432886214797*^9, 3.5394452556275053`*^9, 
   3.539458210481698*^9, 3.539458250572516*^9, 3.539535166083742*^9, 
   3.756306991523086*^9, 3.756308394383713*^9, 3.756308630660721*^9, 
   3.756310360919766*^9, 3.7563106134636*^9, 3.7563147930087233`*^9, 
   3.756320036680662*^9, 3.756323668384975*^9, 3.7565946801117992`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"ddfcf5de-119d-45a9-828f-8e20ad9118e3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ThomasMurrayBeta", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nu1", "\[Rule]", "1"}], ",", 
     RowBox[{"nu2", "\[Rule]", "beta"}], ",", 
     RowBox[{"a11", "->", 
      RowBox[{
       RowBox[{"ReactionJacobian", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", " ", 
     RowBox[{"a12", "\[Rule]", 
      RowBox[{
       RowBox[{"ReactionJacobian", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ",", 
     RowBox[{"a21", "->", 
      RowBox[{
       RowBox[{"ReactionJacobian", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{"a22", "->", 
      RowBox[{
       RowBox[{"ReactionJacobian", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qextremaBeta", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"0", "==", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"eig", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "/.", 
            RowBox[{"L", "\[Rule]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["#1", "2"]}], " ", "&"}], ")"}]}]}], "/.", 
           "ThomasMurrayBeta"}], ",", "q"}], "]"}]}], ",", "q"}], "]"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0", "<", "beta"}], ",", 
       RowBox[{"0", "<", "gamma"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"qstarBetaGamma", "=", 
  RowBox[{"q", "/.", 
   RowBox[{"qextremaBeta", "[", 
    RowBox[{"[", "5", "]"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{
  3.538419027426649*^9, {3.538419066478904*^9, 3.538419067103366*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"f276bd5b-81ac-4375-a793-ce5c0407e599"],

Cell[BoxData[
 RowBox[{"0.5`", " ", 
  RowBox[{"\[Sqrt]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.1804569102129746`*^30", "+", 
         RowBox[{"beta", " ", 
          RowBox[{"(", 
           RowBox[{"1.0702288972626949`*^47", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1.0702288972626949`*^47"}], "-", 
               RowBox[{"1.1804569102129746`*^30", " ", "beta"}]}], ")"}], " ",
              "beta"}]}], ")"}]}], "+", 
         RowBox[{"2.`", " ", 
          SqrtBox[
           RowBox[{"1.809684911930287`*^76", "+", 
            RowBox[{"5.390279717738881`*^92", " ", "beta"}], "-", 
            RowBox[{"1.0780559435477752`*^93", " ", 
             SuperscriptBox["beta", "3"]}], "+", 
            RowBox[{"5.390279717738881`*^92", " ", 
             SuperscriptBox["beta", "5"]}], "+", 
            RowBox[{"1.809684911930287`*^76", " ", 
             SuperscriptBox["beta", "6"]}]}]]}]}], ")"}], " ", "gamma"}], 
      ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"6.986952095286922`*^28", "+", 
       RowBox[{"beta", " ", 
        RowBox[{"(", 
         RowBox[{"2.08111511124148`*^45", "+", 
          RowBox[{"beta", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4.16223022248296`*^45"}], "+", 
             RowBox[{"beta", " ", 
              RowBox[{"(", 
               RowBox[{"2.08111511124148`*^45", "+", 
                RowBox[{"6.986952095286922`*^28", " ", "beta"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.5384190288603067`*^9, 3.5384190680128098`*^9, 
  3.538419119784074*^9, 3.5384191765483217`*^9, 3.538432888829373*^9, 
  3.5384788779169397`*^9, 3.53876745173802*^9, 3.539445259154011*^9, 
  3.5394582048387623`*^9, 3.53945825351833*^9, 3.5395142297100677`*^9, 
  3.539535174836968*^9, 3.5395392385668592`*^9, 3.7563069979652767`*^9, 
  3.756308399768361*^9, 3.756308636610909*^9, 3.7563103640132427`*^9, 
  3.756310619731003*^9, 3.756314796253146*^9, 3.756320040405526*^9, 
  3.756323676491715*^9, 3.756594687376749*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"3f220403-3005-42dd-8ebd-7fadc71b90de"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Now", " ", "we", " ", "need", " ", "to", " ", "shift", " ", "things", 
     " ", "around"}], ",", " ", 
    RowBox[{
     RowBox[{
     "so", " ", "we", " ", "can", " ", "plot", " ", "the", " ", "pD", " ", 
      "and", " ", "use", " ", "a", " ", "fixed", " ", "value", " ", "of", " ",
       "p"}], "..."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"eig", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], "/.", 
          RowBox[{"L", "\[Rule]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 FractionBox["p", "2"], "+", "#1"}], ")"}], "2"]}], " ", 
             "&"}], ")"}]}]}], "/.", 
         RowBox[{"p", "\[Rule]", 
          RowBox[{"2", "  ", "qstarBetaGamma"}]}]}], "/.", 
        "ThomasMurrayBeta"}], "/.", 
       RowBox[{"beta", "\[Rule]", "10"}]}], "/.", 
      RowBox[{"gamma", "\[Rule]", "10"}]}], "/.", 
     RowBox[{"q", "\[Rule]", "pD"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"pD", ",", 
      RowBox[{"-", "8"}], ",", "2"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.538409000417182*^9, 3.538409034144741*^9}, {
  3.53840930653938*^9, 3.538409454889106*^9}, {3.5384098841967297`*^9, 
  3.538409913444447*^9}, {3.538419049540135*^9, 3.5384190638390503`*^9}, {
  3.538419096730763*^9, 3.5384190998645477`*^9}, {3.5384191832032022`*^9, 
  3.538419183715777*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"eef44b0a-8a83-40c4-8269-690643695998"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV2Hc8lV8YAPDXuHZlr3utiCTRMlKOX1mVUaJkJSOSjEihdGWEiIyIEior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       "]]},
     Annotation[#, "Charting`Private`Tag$8947#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-8, 2}, {-11.236858269538146`, 0.30542467547100216`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.538409327525889*^9, 3.538409366442204*^9}, {
   3.5384094005078173`*^9, 3.538409455950782*^9}, 3.5384099152418833`*^9, 
   3.538418877136909*^9, 3.53841907081277*^9, {3.538419101599873*^9, 
   3.538419121458449*^9}, {3.538419178189808*^9, 3.538419184879903*^9}, 
   3.538432889749652*^9, 3.539458253908379*^9, 3.539535175649543*^9, 
   3.756307005160307*^9, 3.756308400206811*^9, {3.756308637486699*^9, 
   3.756308641390201*^9}, 3.756310364434758*^9, 3.756310621147523*^9, 
   3.756314796610557*^9, 3.75632004098631*^9, 3.7563236812155743`*^9, 
   3.756594695982175*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"63cada76-b374-4a89-ada1-04a7dc51d841"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Bloch and Bloch in ThomasMurray", "Subsection",
 CellChangeTimes->{{3.5384051797546387`*^9, 3.538405183857992*^9}, {
  3.5384101216579657`*^9, 
  3.538410125367776*^9}},ExpressionUUID->"7a49978a-3d3d-4225-96de-\
114287bb5943"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Now", " ", "we", " ", "prepare", " ", "to", " ", "replace", " ", "the", 
   " ", "simple", " ", "diffusion", " ", "function"}], " ", "-", 
  RowBox[{
   SuperscriptBox["q", "2"], " ", "with", " ", "the", " ", "modification", 
   " ", "from", " ", "first", " ", "order", " ", "quantum", " ", 
   "mechanics"}]}]], "Text",
 CellChangeTimes->{{3.538409479083762*^9, 
  3.5384095132976227`*^9}},ExpressionUUID->"b83b0e47-97af-4f56-a45b-\
f03faf9e673d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"blochRescaled", "[", 
   RowBox[{"s_", ",", "p_", ",", "pD_", ",", "rpN_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["s", "2"]}], "-", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      FractionBox["p", "2"], "+", "pD"}], ")"}], "2"], " ", "+", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{"-", "pD"}], "]"}]}], "-", "1"}], ")"}], " ", "2", " ", "rpN", 
    SqrtBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["p", "2"], ")"}], "2"], "+", " ", 
         SuperscriptBox["s", "2"]}], ")"}], "2"], " ", "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["p", "2"], ")"}], "2"], " ", 
       SuperscriptBox["pD", "2"]}]}]], 
    RowBox[{"F", "[", 
     RowBox[{"1", ",", 
      FractionBox[
       RowBox[{"p", " ", 
        RowBox[{"Abs", "[", "pD", "]"}]}], 
       RowBox[{"2", " ", "rpN", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["p", "2"], ")"}], "2"], "+", " ", 
             SuperscriptBox["s", "2"]}], ")"}], "2"], " ", "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["p", "2"], ")"}], "2"], " ", 
           SuperscriptBox["pD", "2"]}]}]]}]]}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{"S_", ",", "ab_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "ab"}], "+", 
   RowBox[{"S", 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["ab", "2"]}]]}]}]}]}], "Input",
 CellChangeTimes->{{3.538408016211562*^9, 3.5384080174575987`*^9}, {
   3.538408061500843*^9, 3.5384081605661077`*^9}, {3.538408217186965*^9, 
   3.538408217812971*^9}, 3.5384083217275887`*^9, 3.5384083719658213`*^9, {
   3.5384088545844088`*^9, 3.538408885381708*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"0bc10222-1373-4856-9601-56846fc03585"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"blochRescaled", "[", 
    RowBox[{"0", ",", "6", ",", "pD", ",", ".1"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"pD", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"blochRescaled", "[", 
    RowBox[{"0", ",", "6", ",", "pD", ",", ".1"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"pD", ",", 
     RowBox[{"-", "3"}], ",", "3"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.538408016211562*^9, 3.5384080174575987`*^9}, {
  3.538408061500843*^9, 3.5384081605661077`*^9}, {3.538408245831525*^9, 
  3.538408247669201*^9}, {3.5384082819202967`*^9, 3.538408282332162*^9}, {
  3.538408338283473*^9, 3.5384083650212812`*^9}, {3.5384088591662817`*^9, 
  3.538408896103067*^9}, {3.538433839562751*^9, 3.538433864098463*^9}, {
  3.5384338997618027`*^9, 3.538433914569352*^9}, {3.5384339808961163`*^9, 
  3.53843398260765*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"5e6275ab-75c9-4afc-9e8b-52f3405e593c"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV0nk81PkfB3CUNmUHhcp8sroUSa5VOlwriXJsabNkU9uSIxKiKA21Q6Ux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        "]], LineBox[CompressedData["

1:eJwV03s81HkXB3CRWC0PtrSSy7C/H+M2PzFE2VN2kkSL1mWRy7Z0QeEldqRS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        "]]},
      Annotation[#, 
       "Charting`Private`Tag$8997#1"]& ], {}}, {{}, {}, {}}}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, -16.235382592318672`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-1, 1}, {-16.235382592318672`, -3.764617244416028}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.5384081233417683`*^9, 3.538408148527062*^9}, {
   3.5384082290175667`*^9, 3.538408248179283*^9}, 3.538408284164584*^9, {
   3.538408324269464*^9, 3.538408373696899*^9}, {3.538408860691668*^9, 
   3.538408896913589*^9}, 3.538418885955339*^9, 3.5384328946170883`*^9, 
   3.5384338658330297`*^9, {3.538433908344699*^9, 3.5384339156141157`*^9}, 
   3.5384339840614367`*^9, 3.538768080417549*^9, 3.5395351798655157`*^9, 
   3.756307530448645*^9, 3.756308424806491*^9, 3.756308651972127*^9, 
   3.756310319907267*^9, 3.756310364563313*^9, 3.756310621908473*^9, 
   3.756314796674658*^9, 3.756320041506626*^9, 3.756323707871872*^9, 
   3.756594706459304*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"4e69b8e2-f9ef-44a2-bc8a-822877e0e6cd"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV0nk0ld/3B3Bx733URypUXA+KKCIyVBIPInMUShIayBjNxI9CIdwQMlRI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        "]], LineBox[CompressedData["

1:eJwV0Hk4lQkbBnBbXqV8lo/hNEXqPacyjRJyKM/70nZVSEbJGM6kRMdyasSh
8FlizozlGGmQJdnHliVhHB5LnCZRtqJNJYMYDcJYMuf7477u6/fffd2bzvic
OCcjJSXlKsn/uy+qdeGxgwucl/HsSU8mMZmf9qm7lweaKURdmcQv+z1KM635
EL7q95GHEuuaGXv4tIVAy9TBG5MS77YOjd94Kxx4Pk3NX6aQ2Bt83vuaUxTk
lsvz7CT2L7U6Oq75M3x/sDQ5QWLG4O6tdr2xwGEz4KXEzgoxMi8Px0PEaXfn
nTdJLNWRuqjMSoAqv6BP0RJLsX94bbkqEVRLpGSmJba1Hbbyf3cDuCKn0DOp
JN72OF33W2MSvHRG3nOJ96dAskpwKnwRrZ8wmkZiYnk5ccApHfR0eQ3B6ST+
8F7VbO+GW+Botdl6QwaJLcvXCnwWM4Gb2B7md4vEcUEDRzB2G/Tbt+nsyiRR
XeOfL7L6s6BtRqz0SWK3rz0j++7lwHamUXtSFomxtTn7PubmQtJgsZCfTeK9
g69nVt/Ig3mrxvjvc0hUcDnhus+3AOa7Ww1s8kj8Lc6Eyt5ZDCPuIfuTCkmU
a8moIwxLIE6L92agiESXeXk2d08pvKuM09laQuJPd8Y0tTLugKHhRs7bOySa
a9WoDOaUg1OxW1dPFYncivHOeFYFzDVF8rjVJCZZ6cRaFlSAY6oVZ20tiVOh
UWvyiirBne2u4CUiMXfMXta7ogr2pOmw81tI7I4QNGob3YM1fvQWYavkb21R
yJOqe9Bh5yQbJibR0W7LkmFtNQSfdOeGt5P4n7qpmUWshXm3xSuLPSTyY+KG
BR310KGVtlT5J4k5rOZss+MNIG3iKGM8RmJX4+yZiScNYCpnITmXRI3FEp/8
Cwj3y34RTP5NIk9fY1zRuxFM36wzrVkikUwaGurybQYVYUjkBzUmxnqE9nHC
2sCIERR47jATf3wofXeovg0ur/FxLjvKxLAdYQnui21QZLojQ9aGif5/hx3n
+YrhfbDl6t/tmcgJiPgjxO0BlPa/oH1dmbhLEFWffuQhRPHtQuT/x8Se/Jjc
F6qd0MHwJlxETFw3c8ysyLYbjG7rz9YfZKHygIGr/6VuWHHs6aw4ysL/oubP
FgndsNzo41B8nIWM6KGBZz3dwB25b1viyMKtW64GrnLogeqa0pFhbxZafFNY
4+zcCzOJfcp6SSz0q1xtosJ9Cnq2ThptEywc9G019It4DlddFU49ytqKf9VY
NfmL38DA+tS87O3bMTcqk3NW8B40bG9mqVXpITlbqMa/OQrr3lW/qgzaga/K
tUVm7hPwlccpfu5efbT/dfDHD8KPIBri1QrCdmJ6TrTo2I0pMIIHejXhu1Du
W6+JVQEzcPGT+jb2VQPs4BTknYiYhWf3RZ0pv+zGu+sY3815zsPy5jLuH+mG
yEzZNEIcW4CLV0iedbERLvhFLBfaLcFYzKzqhufG+GFhvVK+yWe4MBGrfH1p
D946H9WzfrMUZR3UNVhszkYh3R6tRUpTDicTk1zCTVHJp9CiWV2GitQ+tFZc
Y4b1+6tFVQxZSvFunGeU6j5c9nIxPqkkRzV5N6crOJmjNNGVrLcsR61uT3Mx
zgU0Pnyp6YiUPFVn+qvinp8oXHhRNKI+JU8Vrj2d2mVC435PsdBqVp7q9eLw
h81ojFl8Z3JtQZ7K7HJMXTCnUYexXjAjQ1CjfzLrNh+g8dApwbZuNYKS11T+
NsCWxutPzl0QGhGUwdFWdYMLNH7dunF8TQBBjb3tvNJ/k0a+vel1iyCC+jh8
1n42ncbGIfu9gaEEFSh47ad2m8ZvZGOiRwUEtVslIt46n8Yr1OJX4hSCslkb
QooraRTXPvW6VkdQCdlDbeJHNKoemVYXIUFVmWRrjz2m0alfqX6mhaCesSwb
FHtonJw7oHT2EUE9iNvQZzNAo4ZRZYnFK4KSfss+83yYRk5L58nAtwQ1nDc6
/3mUxgK7D5/LhglKsfHyU90JGvde0rXZNElQbO9NntxpGiOlzeccpgkqwJLS
Fc7S+Fh4OkM4R1Duf7F17v5DI0Pn8iHxIkEdUFZyG1ii0bVUOLmyItl7pG56
ZYXGfwEb7gRl
        "]]},
      Annotation[#, 
       "Charting`Private`Tag$9048#1"]& ], {}}, {{}, {}, {}}}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-3, 3}, {-35.99999853795921, 0.0009083563095676176}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.5384081233417683`*^9, 3.538408148527062*^9}, {
   3.5384082290175667`*^9, 3.538408248179283*^9}, 3.538408284164584*^9, {
   3.538408324269464*^9, 3.538408373696899*^9}, {3.538408860691668*^9, 
   3.538408896913589*^9}, 3.538418885955339*^9, 3.5384328946170883`*^9, 
   3.5384338658330297`*^9, {3.538433908344699*^9, 3.5384339156141157`*^9}, 
   3.5384339840614367`*^9, 3.538768080417549*^9, 3.5395351798655157`*^9, 
   3.756307530448645*^9, 3.756308424806491*^9, 3.756308651972127*^9, 
   3.756310319907267*^9, 3.756310364563313*^9, 3.756310621908473*^9, 
   3.756314796674658*^9, 3.756320041506626*^9, 3.756323707871872*^9, 
   3.7565947066115007`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"3a08a5fa-01e9-4305-926d-02b8845754c8"]
}, Open  ]],

Cell["\<\
Okay, we are finally ready to plot the eigenvalue, and its derivative across \
the edge of the BZ to see what happens.\
\>", "Text",
 CellChangeTimes->{
  3.75633237377815*^9},ExpressionUUID->"d9e6742f-5e0f-4993-b8f8-27439518886c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Grid", "[", 
  RowBox[{"{", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"Evaluate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"{", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"eig", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "/.", 
                 RowBox[{"L", "\[Rule]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"p", "+", "p1"}], "2"], "+", "#1"}], ")"}], 
                    "2"]}], "&"}], ")"}]}]}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"eig", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "/.", 
                 RowBox[{"L", "\[Rule]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"blochRescaled", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"p", "+", "p1"}], ",", "#1", ",", "rpN"}], "]"}], 
                    "&"}], ")"}]}]}], ","}], "\[IndentingNewLine]", "}"}], "/.", 
              RowBox[{"p", "\[Rule]", 
               RowBox[{"2", "  ", "qstarBetaGamma"}]}]}], "/.", 
             "ThomasMurrayBeta"}], "/.", 
            RowBox[{"beta", "\[Rule]", "10"}]}], "/.", 
           RowBox[{"gamma", "\[Rule]", "10"}]}], "/.", 
          RowBox[{"rpN", "\[Rule]", "0.1"}]}], "/.", 
         RowBox[{"q", "\[Rule]", "pD"}]}], "\[IndentingNewLine]", "]"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"pD", ",", 
         RowBox[{"-", "0.6"}], ",", "0.6"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Green", ",", "Red", ",", "Blue", ",", "Purple"}], "}"}]}], 
       ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.2"}], ",", "0.35"}], "}"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"p1", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "0.5"}], ",", 
         RowBox[{"-", "0.25"}], ",", "0", ",", "0.25", ",", "0.5", ",", "1"}],
         "}"}]}], "}"}]}], "]"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.51337063012331*^9, 3.513370633135346*^9}, {
   3.513370685544428*^9, 3.513370686239812*^9}, {3.513370738594593*^9, 
   3.513370827471163*^9}, {3.513370970299473*^9, 3.513371109159833*^9}, 
   3.513371297318968*^9, {3.513371333393598*^9, 3.513371427087017*^9}, {
   3.513371467884663*^9, 3.5133714698358517`*^9}, {3.513375768995854*^9, 
   3.5133758308715143`*^9}, {3.513375890939592*^9, 3.513376051022547*^9}, {
   3.513376288640336*^9, 3.51337630476943*^9}, {3.5133763649156837`*^9, 
   3.513376368833446*^9}, {3.513376402064355*^9, 3.513376403620504*^9}, {
   3.513376450786243*^9, 3.513376532346055*^9}, {3.513376601326735*^9, 
   3.5133766636385183`*^9}, {3.5133770824571943`*^9, 3.513377093838256*^9}, {
   3.5133771474116983`*^9, 3.513377181239909*^9}, {3.513377226179612*^9, 
   3.513377257241398*^9}, {3.513379835559401*^9, 3.5133799090359373`*^9}, {
   3.513421430624453*^9, 3.513421433175655*^9}, {3.513421559287691*^9, 
   3.5134216663095417`*^9}, {3.513421700788192*^9, 3.513421766250642*^9}, {
   3.513421799526144*^9, 3.5134217998186703`*^9}, 3.513421848929132*^9, {
   3.5134228251145563`*^9, 3.5134228705135593`*^9}, {3.513422917519154*^9, 
   3.513422996048967*^9}, {3.513423334734927*^9, 3.513423343620346*^9}, {
   3.513423508350182*^9, 3.513423524873884*^9}, {3.513427189269369*^9, 
   3.51342725255385*^9}, {3.513427282617824*^9, 3.513427321925619*^9}, {
   3.513427420513831*^9, 3.5134274216948*^9}, {3.521733813058866*^9, 
   3.521733819289711*^9}, {3.521733964081048*^9, 3.521733972565052*^9}, {
   3.5217340243030787`*^9, 3.5217340553306932`*^9}, {3.5217483553452597`*^9, 
   3.521748372924499*^9}, {3.521748407972788*^9, 3.52174840864331*^9}, {
   3.521748442580532*^9, 3.5217485087743063`*^9}, {3.521834003336801*^9, 
   3.521834005871063*^9}, 3.538408436807365*^9, {3.5384085344305773`*^9, 
   3.538408720858396*^9}, {3.5384087795230303`*^9, 3.538408788695807*^9}, {
   3.538408907272708*^9, 3.538408961998295*^9}, {3.538409048060503*^9, 
   3.538409082417163*^9}, {3.5384095470118027`*^9, 3.538409550857394*^9}, {
   3.538409937289854*^9, 3.538409976826044*^9}, {3.538410875901557*^9, 
   3.5384108869238243`*^9}, {3.538418902392565*^9, 3.538418916205133*^9}, {
   3.538419215998294*^9, 3.538419236758307*^9}, {3.538419280209552*^9, 
   3.538419282684391*^9}, {3.538419360511067*^9, 3.538419373622279*^9}, {
   3.538432825350699*^9, 3.538432830826202*^9}, {3.538432906624818*^9, 
   3.538432913871518*^9}, {3.5384329551108513`*^9, 3.538432961327606*^9}, {
   3.538433006227642*^9, 3.538433006674801*^9}, {3.539445475810544*^9, 
   3.5394454840425453`*^9}, {3.756332351175069*^9, 3.756332361452737*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"5ef0cc91-be83-47f1-975c-6cb26a43c460"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     GraphicsBox[{{{{}, {}, 
         TagBox[
          {RGBColor[0, 1, 0], AbsoluteThickness[1.6], Opacity[1.], 
           LineBox[CompressedData["
1:eJwt1gswVWsbB/AVErnV1jmRUg5JIpVEyCMnlEtKEsV2qwilECoqJUkqVIQo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            "]]},
          Annotation[#, "Charting`Private`Tag$9098#1"]& ], 
         TagBox[
          {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
           LineBox[CompressedData["
1:eJwV1nk0V1sUB/Bb5CUiUhGlUEmFSMbaZCrVk0iFIkNmChGSkFnGQmSoyFDJ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            "]]},
          
          Annotation[#, 
           "Charting`Private`Tag$9098#2"]& ], {}, {}}, {{}, {}, {}, {}, {}}}, \
{}, {}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->All,
      Method->{
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}},
      PlotRange->{{-0.599999975510204, 0.599999975510204}, {-0.2, 0.35}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}},
      Ticks->{Automatic, Automatic},
      ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]], 
     GraphicsBox[{{{{}, {}, 
         TagBox[
          {RGBColor[0, 1, 0], AbsoluteThickness[1.6], Opacity[1.], 
           LineBox[CompressedData["
1:eJwt1gk0Fe8bB/BBlC1L/X4lVCKpiIiSeCRRKfv6S1krbUpKLpJ9CS1EdmWr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            "]]},
          Annotation[#, "Charting`Private`Tag$9146#1"]& ], 
         TagBox[
          {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
           LineBox[CompressedData["
1:eJwV1As0lHkUAPB/tGpnpReyJYW8WmlTMYqYkmpWJZZoEaLHllAY4x0a04T1
SogpRXUoeTQIuYb+n5Gi8ky7cmhRWintVlZrr++c73znd77H/97v3vvX9PKz
95EjhDjjOXMde1K6XPlhFWRnzRzNIPORPvWurQKizDrXnt4Mbl3n5eqE6FAz
09cxzSCsXOntr4nukCuJONgMfXyuXqd9JRBRWLbt0mY491/ubbFEgu93+yRl
yCDEqPelIBctctmr+5sMjrqrLvI7i64SyjHxMthZlxRs6Yhe5NCizpeBQmSU
Zf/Hu0CMTBT1XWUQ99XjqeYG9KmCoAptGUROaf+dX1YGxEY6v7aqCU4aeugl
ZqM/69zfW9YE7q45LkEx6Iput9GiJrCoVa7bbo+2Whq56XITTIV9Ez/0vhRI
f6ErW9AE/H+H1PTXoRs0rpU7NsHwRwe+08E7QGSB10smGdBa36iu9gN6gXrm
k48MuAcY1z//pxjvVypNjjHQ9deCOW5J6L7jyccGGWCGHqcfun8byHWpYs0j
BvJ7dpT4L7sFRHXzMoM8BvpVKx2Mh4uAmLBnDVxiQN1R99NEGbq390x+BgNp
T2dv4XHRbAtnmwQGYh5KWyL4hUCsrSO+8hjwrN08LOq+CWRucP2mfQzkTBaK
bK+h7VgjibYM9LCXGin5oZ+p1L3ZwYCd5HNgigLahBMq3cKAVbFELnPjDSAP
zB0GDRnQuLJWoyCtAMir6NgvLAZexGo7wt6rQKae7+K1UvAotTL8rIE+0dFg
3kJhqM9Nft1YHpASz2aWjMIHs8zSqwlo0YqYeimFueOKSoLmK0DS11akSiic
qHqbmCUQA3n7uuGZmELIYj3z73TQrj1HNXMoxJ70fBPemAvE3/hGSBaF7FVd
Nh4EveryO6t0Ck3JMK0beglIoUE9W0RB61hqwF3fTCBPOP2UR8HowaMVuoro
hBZ7cRAFsxVzWi8WXgRSXHM46jQFu86w1WHDGUCyHwb+4kchguMzyPG8AKRe
xTTsCAVhzuWU8ul0IEoODZk+FNI/PbfUEaOZ6g91hygU3t6TM/dFGhA1xlrH
g0LP92zHtp9Tsd5n77m4UHgVeEqeM5ECpOsPfu1+Cu/abpWWpaD7Cgb0nCgo
CDSVMlqT8fvyd9QcKBx+pZJ0LzkJnx8199qN8WSL3uQ8TsR+fsRl2eL6dtM2
0awZD8jXcClIa0embeLOAzk6GmKyk4L6hZqADp4QyOwbwRe2UZC9nyhKqIrH
erttFG6lELTHcMj6iwBIqv5PsRwKrXNyD0hCzwLpGQpPtaQQ6t2Z7lsTh/1o
m3V9CwVd6bw2nalYILU35zVaUIgKjdyWERGD8606rWxOwbC7ImJP3RmMVxTO
3Yz5r39XqTAdDcS5xl64iYJnLziPkSgginKs5WYUqtN+fOweE4HrHx89zaaw
aHcep00+HMhWtm67KYUHELO6RIGP/z/hZqEJheX8CfFKIQ+I2HlcCx1s7L04
5dtg7M/5qdc2YvyjHfGzzgdi/7UlGqL1CrZPBSieBjJWNnh/A4Vo9wr/gcQA
INXtafvRPUv0/rSf7w+Eu0v8ZT0Fr6trywWavjhPBvL5aGWVhTlHVv2K+0t8
gxOaif8Qt1PvCJDxwN8XonmT7b4Gq71xnuT2dRpT0PeVOLHWeAIxt1iZh74L
a6K6Drpif63jBqGXFIzbZfo4Aal73boPHSoq1zpw3A7z9y02QVe/fDtiOmCN
9Wsc0UYXnWB79S42w3w7pcvQ/wNgMNeW
            "]], LineBox[CompressedData["
1:eJwV13k8VVsfBvAdDRoMiS6VkiTdl7hEhvJTGSoVpYnMKmRIKUlUJMIlY5Qi
U6VwJSFDUaZkPFsKURFlCKlkKL3P+et8vp+9z9prfNZay22O7T7MwzDMvGkM
w/2976Rm07pAnRjbSaXRiyyt+TF5+fHQNmK2xntwvVa0cGTRCWNizvG1cN2o
MCZp4mRCzKCb2U/YZZuKYcwRS2KE23nGYH+lx0+OZtkQ40g1XDc9ff0qMOMw
MZej88dhqR2jA3fv2RMzt6VyAj7eKjK96o4jMfE8E5NwiZ3y4k8pLsQwcwx/
wwETsuK8ja7ETHRXTHHrtzE/JcLwBDGH/7Vm/FhqDtBXlKpzI2blyFIeWFr0
iP7Gl+7EXKueNhN+efAHp2GrBzGHpFbxwSeS/Cysqs4QU8B7bA5cqpB86ny5
FzEtUkcEYXt3pWmCOueIWaclKgwLFZf+G//sPDGb43tEYIWVw40dlj7ErG8f
WgT7VuXFyCzzJUYjYtVSbn0cz5u7dMCz1HyWw+eyBXp/m/kRM/DzmixcQ/KM
hGkAMft9LNTgTAfx6oTVl4lxU5m2AQ6LnBElNQ6rdlRvhI0/ta+SjQ0iJtuF
YwC3hoYaKjeHEHOnL8MaLsr3FM9NDSVGNv2iHXyz80iX2qkrxPDwnneGFeMS
NJcFhRHz+m73Gfj74Ol66dURxCQsdI6Cu3ld1vaEwQ61DnHc+osdunZnDK6z
D0qC8zYZ2f5dFUmMiLnqA9jzquxPBbtoYtbaKjXA07RalmqmxhKzSuCCyCWW
RnbXX/w17xox+UY3JOBOu/LPxSdhf5k3MnBZ+INsbZ3rxARvz1CHL3cH6ul1
xRFjfrHMChYI0XDZtTyBmJ+5pjlcD9Z2PKxLIkZ7Q6CLP0vrZ8eZS/yBHxYK
e8KO0vZv/RWS8XxxxiW4ypSn1SQMVuBZcBP2rVR99WdXCjGd72Nr4J+3El4a
vEolRu2JypoAlt4bH8/vartLjP5IwxgscExr3Y55acSkXfpvxmWWNgTNzc1d
D6fGhgvD10tSHwbehBdaWMjBe+RbMxUs76F/pfit4BczN6ee7bxPjNYy40o4
+7FIxILeTHxPajw8kCW/0b7GYIn/iOlINU2A9ymXzp++G94vkpEOT6Y7h38v
gDU6l1fCUka2VUf1soh5cWTdJHx0c1GlgdgDrLcIV8sglljrO58ClOCo0iBH
eP2FiFll2+Et2kGnYYFie/31PrDmatUrcLaqaKVcHzx4XK4YnljtUsFflE3M
yeoe4WCWbLeY9Gxthq2UJpbANUd0ZvoPwzWhPTJwfPIivSnph8TcG9XTgDdJ
VJYPhsCu4kKW8H3N7O6/78KfSprsYBHTmzPsnsHnhhxd4Z6rbrrvRuH8BAEf
OFhIsrzeMoeYMFOBW/D3NXO753rCqTuM7sAWO0anb4mCB5QtMmHFoBqdkip4
+6XWQvja3bxDvzrh2zr6z2CeyiQ/td9wXoJXFdzEe6Ys659HxFx/uaEJ3iB1
6OOAAew4UNkC39Y2nL76CDy65a93sIf3Sp3E69z3DXl64Q9xQofac+Bk3Rtf
4G0FkxfF6+FtgmNf4SU/G5+H8+YS8/W/r+Nw9q3pW4wl4MlL3r/hrdvW1Yis
g/esqGb+xXz75mDUbASX5jbzwu43bzTFHIWvuSTNhOfp1x8w8YNrPeRmw0nD
09oXxcPveU7OhdWur7V+mwcPq3vww/Wb7bpvNsLZ29QE4SNfrjlY9sOnrB8K
wb+u1nyRnJFHjMy9z/PhCO0/xzuXwjuNXgvDsn3/jCarwaLnzy2An0Qe8jy8
G95k3c713g0xUzJO8Prl37ge6Hnh+/kSPL/3Cde+Yb9m3kuAj3US12IaCsGO
j+G7qqe45Wd2WQvKs/BjAQvu93VCoiIHB+DNkePc+rapVv6VNTOfmMgBPQH4
xPvxuOOS8I1NuvNgviA5SWUNmKf4G7c/4pUtU74bw0IXd82C17aHy+Y6wxWF
5tPhav+y9NMBcH3IX9Nga8WfiuqJcOCyc9zxGGtZ/WiigFteTBh3vEIvmqkX
NcFT4jt/wNLyV4q9B+HvtY+G4YLm0o3E9xjtfVPRD39avWrbM01Y0PfDe/gc
a1J3cS/cdbS3lTvfvf/drXsMrtGM4c437YavplVJcK30hwq4+Yz0u8Ai+MnF
s09h5xX7bQ2a4ZMH8vPg6+5FjnWzC4iRHBTlzn9FyaGhKyvgiW9r4+GKF8tP
7toAm42PRMHflgR4NbnC04O2cNfT9ue7QlpfwycdNu6FO5385t/4Cn9coL0V
PrMwL9p8biFc0byeO/8dlsS/14L3VVZJwX8EP2X2pMIqGbd7kQ9XH4sr330K
F4vtaIXlbLfnObTAbKBfNXwg98HTgXlFxCwYS0rj5ouZV8OIGzxudskGThF4
UzAWDEc//2gER5cop04lw7KB7Vqwh3T/mTlN8ELjWHF4w4DJCqm1xSi/emk1
8m5N/CN+2e2wt7DKI1jSaP6Y/CH43UQHNz95cqpq1KPgfbV9bnDV2XXuu77D
MbvrFsIF8pFW++c9IebPGecp5PH9d4PbzKXhqvPXu+HQzbeXOeyB7XXismHj
uaIvLuTAdj4r9OGO6yOLs04+xfuKGSbYH+q375yZ+y8s8IBVh0um0oYLU+BI
Py9xONnGuryyCdbctPu1P/f8ZJ93bFEJMQGd49vhibfNVgGe8Azx2GXY3749
mr4vyB8eUA35if10IFTJICQCjpMYr4PbtUNVIu/BLbZKXnBJiu6chFa46f7C
BpyHLjnlPMzVKCUmRGyGuS/yNUTapFgfvqLxaRW85b+oqed74LLDi0Z8kC8j
J7c2usD2iq5+cMRplXf9SfCN2SW3LmB9+ebOWT73GfKwVjrvHEtMikzWKjFY
QvaeO2xdfnXvmpXw8K/jKrA03+lbmgTP8CjP8kb/hqxT3ecG77ezifdiKT82
3zq4DU7Yf2+PJ0uLCmRnRXyGu6T6Z8Fn22LTY3/A4zxWBWdY0lp65meq4HO0
z6VzCVyWrB5Sshn+32/FN6dx/swsyP9xH1btlV91iqW+siJBK68yYtRzPSWP
YX4f3fj58mXY09XjqQvyQ6ii5EEU/Ov3fXNY5mD9cd4M+NrzBzHO2O++fmBv
t8PfTaV5nFh6KzEr9otWOTHhZ2dn2bNU575L8uy0CuyXsr+PWrNkvqR5LJkf
ThEyH7LCeJWaNtaIw0JP3p6A5/Af8l2qBPfmqZ22ZEk/2f1jqQ3svM/olDnG
rz7uLl8Z/M7PXs+EpQeyPYpX/SuJOSh2Y50R8iEytNAnAjaIzUo0RH5Pqeo5
x8PqZi1z4C2vAg7q5MJVOodbd7D0zme1/0g3fCJvr4sBS/xtTm07dauQx33C
DnosOYR8uzRr+gu0d6IlVRPzfSxO6JsgnFNk+FWDpRxbnbiOxbBKV4UmzGhE
Zz1ShmOE82rVWIrpUW2ztYWf/w7tVmGpnDwVS57Bb37e/KjA0vIRps3Dpxrj
XbdjyQqWslL7Re1D4V+9iWulMJ4mzUb74+DT8o8MlrNkVnK/QuUR7Oyw0H0Z
8iV0X/bIZ1jKI6twMebn/9IDnYxeIh/X35stwtKo7X41q2U1xCxZxJPOi/PT
X5vcDOXgnr7+6zwsLXgpl6mlDn/3PX95GvJSiUdawhh2OpVo+YdDjkyGYKs/
HO765PcEh97f4PlkPAgrmNSNfeVQ9auMaP3iWtR3qLu7g0P+/Bm8Ji/gvhax
J+0c2qSbfvzoK/hlqFD0Ww4V5tzbEfIF9rPbTq0cSo+8M4OVqCNmuf5nv1cc
CtmVeMriHNcquk0vOWRUG7X3FNUTY5KueyGPQ/NmRD33N4B7+1cq5nKoan3k
P7H7YZv+wo4cDm1MD+cvPAZHm85Sy+aQUnBoOXMLdjETbEvnUJB02SI9poGY
xR3nOxPRvs7ioEYreJyv4VsQh84ldYib2cEv9z8wCeRQmM2fuz3OcMz8qeIA
DuV2aldOesILkl77+HGwDp/zykTDgTu8Rr05FNX1wsvzBRycJhrpyqGij69c
Vig1cvO5N3oPh/g/fdl9ihf/22qqcvsvDqn2xk6GzYb7LZaWi3LIqn9zSrog
/Eg4uHMBh7KHrv3oWgzLCwyKCXHowJhu7O618LhAgxsfh5Jmx7crHIYP1GV/
GGskVbmd9n0VsJ3Iybg3jWR1PNObe85lbq5Pc4tspMuZnwYSZr/C/vBFy3u8
AZdMh0P70pqJEesyGlZpoNIqLy1j+TfEZCnYa1TWESf1jWRFYwvOq3c02ZIa
ylfJ0L/i0ob9fs7kV99qMjQQbowfeov+lWPtFKuIx6XERjq8A/dP6Vqho+Xo
//P/85j7HvdFhRnmUc+oTq1NP7AaljXr27riKY05HbR/de0DMenDTR9F8mmi
a0WBzsFOtIdK/JkHVBfIuqVYwHs43Zx3WZSscFF+ug38VsFN9GkWbT/beeu5
PZy+t8zbO4vihRMDNrnDb7a65X77jzZtXLpXOxwWu3A64kMGBcWLDWtWcst3
mvU+M40sdKrS4qq5PmY53zGNlPtO207WwnxnPBRWpdFbldfNBU1wyef+fxLu
0pra6GL1TjhLt8Yw9A5xJoWD1/2GPcJEhuxT6XbiM50Ypgv3daVtAytS6az+
ialRXpiR0WjuSCHpyMbjuXNgVyt91z0p5P532AEVMViSnVuslUzbGkg4ejF8
IYNPcjyJlrkPvfy+FNZOLDr2MImqSndSzkr4M6JsVRLdtJsaW7AaHpZc1v8h
kU7wZ2a7ycF8l+9/iUskvYfmTqwC97nQl7d7E2mxCb+MsjK3vANd+YKJ9H9B
6+W3
            "]]},
          
          Annotation[#, 
           "Charting`Private`Tag$9146#2"]& ], {}, {}}, {{}, {}, {}, {}, {}}}, \
{}, {}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->All,
      Method->{
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}},
      PlotRange->{{-0.599999975510204, 0.599999975510204}, {-0.2, 0.35}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}},
      Ticks->{Automatic, Automatic},
      ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]], 
     GraphicsBox[{{{{}, {}, 
         TagBox[
          {RGBColor[0, 1, 0], AbsoluteThickness[1.6], Opacity[1.], 
           LineBox[CompressedData["
1:eJwV1wk0Vd0XAPBTpAkJiaLMU2mg8v0ju0JKJUMUIZEGSTQYEqlkpggpIWOR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            "]]},
          Annotation[#, "Charting`Private`Tag$9194#1"]& ], 
         TagBox[
          {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
           LineBox[CompressedData["
1:eJwV1A001FkbAPB/bJKiaSskK5QZeSdbPnZZ2oeSHLsrq9jaJEQqrFEi3+Nr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            "]], LineBox[CompressedData["
1:eJwV02s4VWkbB/Anh6IwJQpFRJJqmGQoxh0ZO1SIGltEKRQplITqLR0cUhI5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            "]]},
          
          Annotation[#, 
           "Charting`Private`Tag$9194#2"]& ], {}, {}}, {{}, {}, {}, {}, {}}}, \
{}, {}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->All,
      Method->{
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}},
      PlotRange->{{-0.599999975510204, 0.599999975510204}, {-0.2, 0.35}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}},
      Ticks->{Automatic, Automatic},
      ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]], 
     GraphicsBox[{{{{}, {}, 
         TagBox[
          {RGBColor[0, 1, 0], AbsoluteThickness[1.6], Opacity[1.], 
           LineBox[CompressedData["
1:eJw113k0Vd8XAPATURkalSa+kqFUFJFKbU2UipKKIspYITKFpMxDhFTIlIiE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            "]]},
          Annotation[#, "Charting`Private`Tag$9242#1"]& ], 
         TagBox[
          {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
           LineBox[CompressedData["
1:eJwV1Xs8VPkbB/DvVqZWSqVQrOhiShRqi83uI2Rtv1+ZptIN0Q7ZokYRplwW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            "]], 
           LineBox[CompressedData["
1:eJwV1Ak01FsYAPDbq7TS3lM9lUmibZxUkvhe8tB0WlBO2kxShKZIKiQm60gN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            "]]},
          
          Annotation[#, 
           "Charting`Private`Tag$9242#2"]& ], {}, {}}, {{}, {}, {}, {}, {}}}, \
{}, {}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->All,
      Method->{
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}},
      PlotRange->{{-0.599999975510204, 0.599999975510204}, {-0.2, 0.35}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}},
      Ticks->{Automatic, Automatic},
      ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]], 
     GraphicsBox[{{{{}, {}, 
         TagBox[
          {RGBColor[0, 1, 0], AbsoluteThickness[1.6], Opacity[1.], 
           LineBox[CompressedData["
1:eJwV1wc4Vf8fB/BjjwotGvinZSWjkkIfP2n7UTKySiKRjGwZEZKsMn7ZKyNJ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            "]]},
          Annotation[#, "Charting`Private`Tag$9290#1"]& ], 
         TagBox[
          {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
           LineBox[CompressedData["
1:eJwV1Q00VVkbB/AdhQozQyVCUVGiD30xqYeSV00hJdUgvNRURL2KK5JLQvEm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            "]], 
           LineBox[CompressedData["
1:eJwV0ws0VHkcB/AbsiGvsFF52zxaO4rFJv0UeYzteO12liUij5AUoVjj1Rjy
GGPuYCLvHioJeUUXkUHlESrtWrHotdjZRGVrf+45c+75nN/v//9/53fv1fQ9
4eovQhCEJ/7W7tdCzX3HFX4AYnHD6tEtPPhu6ROreYEORIK1jhTaROmOcMsp
NyCsPNqyVHgwRFvRcA91R0vrzijzIIz+vVNegDcQJaFHZNDMXc13g2t8gajJ
CJXczIMR6slo2g1/INjn7J8p8UDr4Pu3V6qCgPCJXDqryIOT44pigsshQEye
iVjYxIP2QOOtcxVheP6dTlN5HqR+1FMRHQrH/X2nnWUx376mCo7TKSDkikYt
pXkwlmpnpPUoAtcXFvwnyQMdpQC7ff1RQLT35i2t50H/r0vDgw4xQBDhw4ai
PDhVlnLYR3AGCKNHf5oTPOiglZ9mdMcBEf44oucDCUFRu9bJ2sRjfqVP9Pck
yLV1ZFzsZGC/7aFSIQm0bxaHJrwTgXB+knb/NQlJgsa87epJmGfJl5wlYSyE
4RU2gTaKlTebIiG+VubVf54pON9ji8KnJDwAQ0LVIxX/n0fnj10kVB9T6SvW
Z2HdkGV6lwR27nqu1gd0QpDBm0YS3Ob+0NXLT8f8L8RvV5EwnpXlZDyWift3
mfRnktDadFaloTIL+zOFUkwSiqYCps1PZ2O+Rc7meBKMLhRbqKezsS7ByD5O
wrv56AEdfQ7mZaiJ0EmYEQ0zmWWjEyYl+VaYX/loweUVNJvxYtWUhMb9zn4G
glycb72LtjYJZ3l6y7RAEuez5PnvChfW7X2mZlGZj+vN9Uv5XBC6DiSvbizA
9QU2LzO5MBXY/bItEm113+tjAhe6cm7VWtnwcd47shkBXGDNpNnaTl/A/Za/
lqFxQSZzd5iLZjG+H24Klg258LnU6PGmNLRVZbvJpVxYaNhuPrKIdp5JWSZz
IShcInGHTwnazH0iMhfo/CV6Na0U+5l+O41yQWb+4UTdozI8L7h8vpADeyQu
eKl+QWts++evdA6E6AT9zqSV4/rYAzdiOCDwEBl3Z6OtJCXq3TiQ1GM6+sWl
Ap9Pyw7+VxxYLinudxytxHlUh/UF5MCk28mm6edXML+PoUCEDTIn9pod3HgV
n9fPXevHssEyXaqhYQ+6xLFB/VI28Nsr69KK0Am1NvsOZMNPhuPVNO8q7Ndm
WjCyoFfcujJ26tpafpbcVAbUNityFF5VY94nHl5+aZDy/vXQedWb2O+xGK2d
BoeMO+TFXNdM69GdZsGn68dz3rWgJ7Xc7I6wQMvZTxBsW4Pn+V9k/pIKwdat
PY7KtzBP6YKU8Tn4qB92X7q1Fs+LJ33zE8DP3n3WYQydcLhul2MCPAiwEWcu
oonqVzs/MeBi+Rbbzzp1WG9f59wZD/tVe7rnM9HtKtvLbOPgvJxG94B3PdYZ
vdd0o2Hb8tC9HNEGdJZ6al4Q1JaI2buprtlVuc4kEBzoZg8Uzda8s5c+6A9R
RYUjecFrPjDcJuIHA9aBM0VDaMLhS8hVD0hir4pXFTeiN5TfHDSAOX1deqdF
M/ZfXxgeCKBqPeMGhRGtOC+3IXm1ZKpC5mnLynn0ZJiaBiuZItuNKz+Xownx
xBRhMhWj8+aM5Mia8485CVIoy7fu2lombeio1bfRTEoQaxbl8g49+fKe1Vwa
NcEXbq2JpIAY3HtFKplNnQutr2vY3YHf01juCc186nVXq6xPXBcQ9hajCpGV
1C29WSMeswfrVzVuc29SmkLieUxiHxCeTQ5LPrepvtEbpF3bQyAyxGQdNVqp
kKm29CGfQSDGGcaHmB2U9NzfrqdFh4HYLVY2WdhNtYyrG3z722PgF6xdvdT/
1eqSDQ==
            "]]},
          
          Annotation[#, 
           "Charting`Private`Tag$9290#2"]& ], {}, {}}, {{}, {}, {}, {}, {}}}, \
{}, {}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->All,
      Method->{
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}},
      PlotRange->{{-0.599999975510204, 0.599999975510204}, {-0.2, 0.35}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}},
      Ticks->{Automatic, Automatic},
      ImageCache->GraphicsData["CompressedBitmap", "\<\
eJyNmwecV9Wxxy/s0otdrNEootjFrknUxKgx6nsPY2zJM2pQiSIqiiiCBSXS
BBVrkGgsREUQkaYCwgKuKyA2pAtKXZAOogLzft9zzty9i+jLnc/C/u//3jlz
ZubM/GbO2fOvvPW6Vm2uvLX11Vfuf/YtV950Xeur2+1/VttbdKukRpZlg/TT
Zv+M302/pn8GmS59ub3/fhf+K7HNmzdburKr4ldnh/8a29atW23EiBH297//
3Xr16mVffvlleG7w4ME2ZswY++ijj+z++++3bt26WdeuXa1Lly42derUS6tz
+fzzz+2OO+6w2bNn2xtvvGE9evSw77//3j777DObO3euLVq0yK6//np74YUX
wjPTp0+3VatWJS6NkpgSxOykk8zefDM7JtxrGDg888wz9txzz4Wff/7znzZr
1qwwCr9zbdiwwdq3b29LliwpSaw+/PDDINDEiROzWukeQuiR8OnA8G+p2fr1
ZhdeaHbJJWabNtVLj1aIThK9ZC9l+xeF1BsoqHFjszPOMM3x6CQnenvrrbds
9OjR4eedd94JA7744os2cODAIOd3331nnTt3Rv7SNBCKuO2223g183tDhgyx
efPmFeTUrP7xD4QwaTarn+61EskJbIpNcSEb++Nt25qV6P+KiuyEcK+2/etf
/7KXX345l+Suu+6yOXPmuHZmzpwZlKiJZK7FUaNG2Zo1a8KnA3z+q1aZNW1q
1qyZ6ct66XalaA/RmaKttnVbeWQOK9XL11yTyzNs2DB75JFHgjyVlZVh8JUr
V9ZMX0s069+/f3BQLpxw/PjxPy6avpH/BiU9+2yuJHlNUNLz9nz286JQEgbO
v9Ma2Xlns4ULj08Dr1ixIlhp0KBBYUXgdRLC5fr666+tQ4cOQTaMi9iLFy92
ufBLPJxPP/eBli4122cfs2Pk1Rs3uso2i1DXbiKpL0m3g0/m9dfjZHr1Sior
tQULFtgrr7wSHGzTpk2l6TZO/boef+2112z+/PnuR2+++SYfC6KI6913R64D
B+Yq+lRUS9TaWidVJiHS8mjePP6sW/fb9MbIkSNz5e/vj2qZ2047mf3yl/iX
M+8kqiEaZ+Oc+Y4uS58+UZZXX82cc9Gs+/tzVylm1ahhNnZskrnU1okOFh0l
+ta+rcZZsrDKd9/d7PTTWaNnFmxD7ODTfs584sS4Uv70p6xBujdchM88ZA+l
BZjt5I9rrQZZxo/PnG1Rzz9zCRT87Ne/NmukuDFjhoutlWF/EDUQzbN51Zjr
JUVRq1cvBqOtW39T0Mm6desK/CXHgAFRd50752LPFTUUXWqXZk0j55398csu
i5ynT8+cbVEb+7oEK1fGhb2/lL9ihXPuKkIho2zUDziXlZnV1OK45ZacMwrB
Vas46zlFG1+bDdJo60WHJvrGvqnGWbJs2RKDLIZctOjXBd9bvXp1+LSPPzp1
apzeWWeh+W3t2MN6ZAdF5ru4OEpvQZyuXTPnXPS9vZ2zAqWdeWbk/uGHLvk2
dqzGXC99841ZixZmP/sZWjyjoHCibBX/Qly/+24lkR/asVnk7HmJcT8XLbfl
WV1nobgeWDz2WMqadUJEIBsp/dm3337L3TC00kpWM70HKCC7K5BkxZCREEC2
l88GS+6lT4cdZtK8S3m/yH1iGyk/Ee0i6mydk5SlpIroWYccYrZ27VHhdt0Q
TQm2pHLghadKgq8s7bJu3LjR2rVrR57IZS06wp4+CkDn4ovjEh05smG6vUbU
VHSkaJNtqiZuqW0UHSP6uWiVrcr1+uijUa/PP581T/eUnwLWmTFjhvTIv/WC
DGT7PoQzs6B7kgL3t8iHlTuy4jyAJcuXL8/ngdutXbu2MA+NDbJh7BtvzNHR
KyIU/pg9lh0cZ+BB9ikRXw2wAVUKX748Jp3jjgPZHBJuN7QpU6YELPfQQw+F
H5Daxx9/rBj8akgtXKCDjh074i2lPyE4/iwVhE97+KikPhbs4YcTTNwA34tI
dbuKltiSauKX2jJRE9HpIj2ZG0D+4LnqkHQPhSKefqRU/q0TEAJJugiz7lae
k8PnsnJvW/lx9q+++ip8auLyE7fPOy+ClbFjXfeTRTVFN9qNSZQ86t4sIsGV
W3mV7kn4e0gnJ56I7o8It2sH9OWYFYXiJcKI0TlqhXkg07hx4+zOO+/8gZN4
Dmji+undO+rnzjtzoKUcbiUiMOE2gn4kqi262q7OV6pQVWQxaFDmUn766acB
G4JeGRbgJfWVpLnhQOCf1q1bA5WKoNWdYXdXw/jxZnWllFNPBT04gl4sAvOc
JVJAqyZmDK0XiHYUzbf5uUpJ6aj05JOrVFoafBABcWMlMwezCxcuDF6u8JKr
ELzp5t7NuS5eHKPSrruSG12LfUSsp9fstbT0k2nrB7tRb/g1bOswy7ZkIUVy
UfWsX7++tiv4vvuiggcPlqdGBfM6bPzC7vLroOCafNohOYT4EJ3zB/VQFh4o
JXijq4SN8QyZqE4alHdYKEmEH0TLmGHrhKjzHQ7PT8uWtkV5fKt8dEvQDUOU
5ENE0aPWNogOFx0kEhBzZAw7pl8Ql9ddgvQxfGpceKVQnPozHi7RVEpfKYQm
JTYKEfeee+4JPxMmTAhvjx8z3o7rd5w1E42bPs4efODB4BzPPvusUvI3mePl
YPUmWkannIIv1UrqYO3B7t5777XJkycHltwTys/VOHbs2FAaWwimcSoITezh
vftkbxYQFyGV96dNm2a33npriEmdOnUKcei9995zGFyM//Feg2BBql7YdVUe
WqjXcaMnBUUmf/JJyO2JpRSj1ZoKuOqWamiDRDhyLxEXCn3yySeDqN27dyfE
BJs8/PDDlMw+y379+oU0VzXLRkFEyjVeJXGAlIiqPXv2DDASyxPg+P6BBx5A
g26z2klRKpPyLgGFLzmGamtV5SrrMbeHlWwsscvuuczKxpTRHQgSqtTxRS3W
eT4oTSypk4mVLOypQoFgCSRlKDA5E0QxzIZZUdAJRLjp6C4gxVIFbLAS+pan
BHbEP6QgSj///POBFc9Jh246gp7racfEEg8ByazSmnxdEbrP8cfbVmWUOfKK
lVqASHXjjTcGz2DysJS5o1/vEjLlb0TgJwIlF5ELwVm/AwT8sSAXEwNAgdiI
vegUJ0MsSZk7KHn9scceC+9TttIJ4EJ0Ykx5eXlQ3LJly4IS4aGZ14jWU+hD
Zlykb9++4YffWXQffPABRopmrh/WGre4VohOmHeCtbqzla1ctzLcY5HICNGe
9ai5bZbQSZ///V/rqyn1lYhwhsW7774r/PVo5qxZN0zPL0rdm266KUwLA95y
yy02adIk9/tPtEbAYy4wjgvKGT58eFhXXDgviUyTc7/Hm+CmFZ4XOCifdFJl
49rBACMkIcXPij33tPZ//autrmJD8+n2228nkeeZdpIImCC4kCbVWPm7Ny2N
IA02ZG14YiAq0pPDLlKEtW3bNninRGmYpOBrsjEX5udRTcrDMZZ+6aWX8nVP
Tp87d26VVVnBvI/J+SHmMVO6C1Kaqx4pMYdf/Wb0s0uvudSGjRhmc2bPCVK/
/fbbUfV1baUsMlkIcKqEnSqVwxUfJ1NLJOeK8O4rPn/8jlXH0kitn9ppMiw+
OLmsyK17Ne3f//53DAZBYwQfrWkP9DDDc4hLYubLtpgL3aQPP/64jZOnULOt
ERroqOi6ZPlyBw/olz6ddJOgQAP7swhARbnDRR4gZPm0WE4oHRDiGA9FEjEx
M5hFz6ZlWic4JO1VghIXqw6VaIlmbtTHJSbxjqXPNHCzqqXq2sKCmM0vpCor
K3MmM+fOtJZ3t7TznjnPuj3YLcQHDe7pPVQO++0XMfzGjf4WBvTIw4U35jmj
NKBWHJXKTWi8UXqLeOXxBgthDgkfmAYsk6xH1cRk9N2PJ0aZSal8NN3H+vVt
tUbqIHaK5y5jAWOEcAFHmcHR2GwRJftFdlHSaKwegIrKyLkguLQcJCsi86ef
fjo02dCrPDC3GnkPVRByuGh3Y3VZOH+f6oTIhn6whZ6tnhtrB6OjG+AOzkEY
Up7MsdWqtdb2nra219y9bML3E6xiQgU+6YjPnnjCvAfgr1RUVAR3QnjyGLFO
C8I9mkKEPAS6cWPhneiiaBB5b7ElS+onQ3KR5saMGbO9bLhD0o7mZS9dfrn1
P+00kwfZp2KRpllNUHcsWKN9YSg3WgcRGGaMjUkwrHZI5Vr54ZX3338/GEDe
5b7IdElGbdq0ocXRKJmBLDB06NDwFnsbMkXOEURFpsBHScs4n+ywzcLC2KQc
T4JPSO95bVTLhg0dZr+/5/d2w7M32B3t7ggNgmiiBjQ9Ygslttby2ZLYn3rq
qRANAKqAfLcRQQr4oQWU+SRI2ARP0hj/EwB9EtQBzBsfhSdOJPd3A5HKCImW
I/A6sWBv3tyW7bST3Q3SUagk6Ahf52wJZBgFI8Eau2uoWknbKuhD+X6qaLNt
dmUQ0TE1ez78X9yKIRf/VUlT0DifGCCShUNTHcFZZC4BqQpQySJ88MEHQ26X
3pN16iRBUA0uDJKTaj0LbNm6xa795Fo7dNShNmHBhLz2lVxhzTzwQHLF0jAO
wRNElEfEEvviiy/y4tarWFpBFCFkJTmND4YJyOlwUYLyvnGxfm/kqv/oo9gO
q6PfpfZFypI8R3Rw3eKKsCK6Kha6QN1FrImBNjDXKfomJWgJZh4XQCKkzqph
S0KA4jlFl3wY5o3mAHUbPeTnjfq3RIx2h92RN82MupT6icp53ryTthMDvPkj
NcUGIr3wV1/1/u4q0f4imnLf2DdHFMeMmyP0g2gULLSFudHgRXPv2mszHxO3
Bu+ndRbH1CINemXcMWO87euNsv7WPzsyDugWekPEV12sS95Xs4suMqtVK2yj
nZjuFcFDveS6xqISig3uRM/ns8/yZjDF8hGiA0RrbE21UWO3g41Gts6W2/Jc
u9RyDRvGhvbmzSeksQWzvPmQdxNC8U4oPPBAb8STtXdNr7wo8q5hbLrmZTxR
Er8SMojoQB9K+U3zIjyOGzvO7i2715qWNbXeZb1tQtmE8CzfyVmy+Gyd+Fku
X/bnP1tZs2ZWpoVVNiE8mxWYlviL4dP27pX8xHN8Zl0Vn/OFUXyueO+nniOW
sdiqnqtv7zBpJaMgvMxcpvRXdsABVnbEEfbO3/5m41HUxInOltXvIv24mPWK
zwUdXlR2kR1ZdqQNKhvk3+Xv/2c8t/9c8d6PP1fqqg0qkQ+UFr2idgAgBHy2
ZPnBGAoLpaH3Xi/AnJkzZtrSyqV2UuVJ1rSyqc2unB0eJarHpmt8lt2FWUr4
lQqflQcfbJXKM5UqsXiWMweA3/hsSWiSgC9ihz/eI3oRreKn+C/gf17kkT9H
0EGubZ8DQBefo2jweyWFe+xVVT23Qygu5zCugm+lFkmlAnellny5/OgrpdXK
X/3KKrXUK1XmVCpXVqoGL9dcFy5alI8FnKSYKo5PJiSVVI1fLzxH8Fpeudz6
VfazupV1rUdlD1tRucK/y99XgRtgWZEn2JqcXpwTz1FyFZ8r3is+l0ydnisN
/LjHj1whOYcHxDS6h55w72kREeZJezI9p29UpoRgqFzNRT9FrrZHIZ9W72Y3
sFGK4ms0aNgoooPGUQWOMYD2YcWZi1atyJr5HjmZJnUc81T2nQgkQuJYZIu8
pUs14N3HJoV76Uqv51GbHaNDRLQ49Xu1rPeLX8SN7hkzjvXbisujfvtbW0sM
rl+/Jpy4zb4y2+GCdnI839x5XYTC7rP70oZd5tH6HyK+etwez3dHwg4rSYh9
rS1bWoTbqkHlHEMuvNCma1z7y19MmMmMDRx2ojdv9t27b0WujsW2uNp4pbZW
5NNcbavzvKdgF3Q+dGh2bLo3XAt2iRydT74LPUSEuPfYPVmUK3XWS6yf6Acz
IU3uuWcsLFevbpEeDXVe8oZ9txGbDSNZsRrzaJ3mogNFRbFVFQSxO3TInDmx
Idk534v2rihix+mlLQtVRaLUMK0SGw8799yIJyZNOsYVMnx4WFF88o1o4Rg7
VkQ6FyyuxjxCgRaivUT6NuePeDvsEI8+bdhwdOL/w43uEntWhHg9rWd2XGTu
zuxepXIp3/LJtzDvuy9zttvb5UafByWSPqtxLs1bkuzIqILOxWYtcMRBpbgA
81Euh2pkEkEV/5LQfnbYFY/ZZB4Kxoroi11n11WBN15HIWxdrkmQqbrC3b3Z
OkSdR4s22sZqzCO6aimqJ5pm03K1eHRq1y5z5mgbQFTFvKryBGVHCJZvNE8R
1RX9j2iLbanmKi1bRiA2YsQR29G5c/hM1EjELpg0nPj70G1EDD3MhlWphZUN
niXKLF3qPkHPg7isgiRvalBYFneOiHwAx2JxiaHI0HwqKuwSUamo3MpPLApV
al+Jdhfh4ettfS7Xq69GdRKgvv8+Pl03AAlQFrU5dZ23xeilDx48uLglzq6L
Kp1cNCxNAqoSTSBOhKO0slYJ+efu5dt1fa1vfogiwGCE6tkzc4m8U8CQYAsa
pmiKHrpsX5SIZsmPbdL7utgkIkbtJJpn86oJFU8ocTppT5ECb64sAh3NEILJ
mDHRG2qHvSIKXy4Mx/gq6H5q+71oPw8CWmBBE12ta3ZylMfdxGP19XZ9VWVG
mcFGGB61aNEeSRjaVWAgrsJmug+MfNsKU7SYhzv6AvuIiNQq9qrJU8qqCUdo
OHk23sbnIjEudjvnHIJhkyQS0Mmb2TgW4wtFFBt0BB0QF+3Rbc+J+Mr2MP83
EcpQ0MxOiXJ55pkpItKdIlLAzv2pS5co1w03ZC4UAJoWDKPTvWDk9evXexcK
A9FBY59ieVUruRgMPKGprghr7o8iKSaJ5Gm2hwhp5edVpiPSeMn5yCO7J0Xg
zrRo+GFVVZ0rjbvF1AJsJRTkYTvT/chxAXkMBaAIKeTUojzx3Nbxop1Fc21u
LhJKZqu/dm16fa5r4g6rTebK+xKg+hSfMt81oSJwbOl4yFd2d+ue/SIKsV8a
bYyIIxkXixS2ciFUQ5hqtnCoc8KEg7bjBI7xOEjFBE8QaUqJv5861DoJQ79g
L1Sd/SWEcbpl773BqE23Y1HvbgBDfydig2CSTfplkXlp2B3j+CI4YYEtyPkL
R4ayn67Q/Pl++LdoId+WekKEeB2tY/aryNyPm44Q8RXOJM3kzAGHIFKy6pdf
+qHZotq9KzFLhHE5FSVskPj7G56bOFKbn6VlU42+zLHHcmDMj5sWNeOdHaDd
uSL8fZyNO63IvNS+FhEwwKtzbM52+c+f70Yqasa7Vd1EiNfJOmWnR+Z+2psc
Qrwh58rFqzEnYx95JGBsv4JmvHnmB2InikATtKYUHRJ/d4QuIgeW+RFapbtw
CGbffUGPvqaLDulyrBTRDUP1ggdnFJnHNXmOiAm8ZW/l/BV5QxOOkmTIEMe4
Rc17DeQHxgVy06HHdCyyNJw5BEfRpfrSvvQTKFZREZMD9Qenq7duzcElYTid
7c/Pt4FXKezi5ocSgu4B2cAn3PO1XrSb+6fqxyDdlSK5bRKwWfoWeEv6P1uk
xZoLyHInnRIGr7iCM2epK9c4xEIaxbSrASB+TIRcQs8QQHLVVVeFZjNQgPBd
UVFRjEdufo8uxOn6ouNEslY88JpO45XYAyJm0NbaJm+sFcvZ66+PArLy3n8/
bSA2DvU3XW1KWD8PQaYHaNDLJnIiPFs15OFtDtQUTezwAojGSUeWz6f26ZlF
ASOSv1yEkCrbd3IZn3rKrEGD+NO9Oxk2bwexdbpt4l2wYIHnOLrgpEA2RSR6
MafQ0eGTY2OqH/w3HayKJ77TIbW47sGVaPcdeycXjZO9bl8q3cmTU6n+/8CU
uBvAbhVbptJw0awr4v5L3swG9vri0Bo+K4rWPH0LUgfHAH1VReyUhg9n40EF
pDsWePv27Pn6lgVoDk9zxaWjBr7pRfZL1V1YMdheCKZ4XMvDg0upqBIkvFa0
2TYnKQ9N374raiyihtNq3tnXFgcELrggKpCtJw4cI7muSeXlYbsI8eifIQPn
RlxG2ivcAx+jTX4vLy8vyuj+58f0vBl0vkgGj38flB2WvqXwJuyfKFpqS3d2
1+WsGtnp0EOjnEeocHr6aftOaelxGbk7YObee0Oj1NXr1YUfNwLwSPZigHEH
9O2hl0WkYxZvpVWeE2U7PH3rWwNniFRV7uLTwgj8lQpRENkOOsi+VTCZ+eab
tmTZMu86sTRpS9LClC/6Oig6m7fdVU2G0pFT78pw8W+0Mj/QKOgWxCDBSIxd
i2JgOvIfYlB0n3++Wf/+5EOPyUW3cdEGi0hZ4I0ZNuPcON6R2xlPgH03Nwmn
7thr4W8vyC4+Jn9R0alT/I56VEHdG4EjdW918gdfhFroYUnjldNt+u/j4Eel
bx3eASYlWsTVO8bjsxzmvfLKeBChZs0qAcjRTLxNm9hXI3ejGKXBwQr20yoq
fGwsSrLkOKBi4Xlx7KPTtzSo+HY/kQDanq5otlfIeii2deu4nUPRDSyrWbME
FlqRI+SqX9OYSxcRxLM/3i3DZufHAY9JAw4V0c4Ccmoh5H9yQVXJJqwWo/yl
ZvhzmLo2sls3W53+Fo9S8hoRzEFOct4LIu8WydL8vRrTJEPeK1JpmuBgHRss
T5318ewA6n4lggvBTlyz/4psjk1sBEUDaOUR/hf0T5C1to0eMdoe/frREAXR
G7ZTqfLfkcNx6SnO0iMAZ5DJQTQ0BYX3TQMAM24aeZNlq7KA8gTIspaRwwnp
ETAadTMygNOEuFIBXzsUHo+L4NxsZDO7bfVtLJILI4cT01PAKP7sCL+jQgBQ
KG7vnvSBNgeIALcMwvbbXYPvslnTZmV/iJxOTo/yl1Gc8mE2zBlEzWao5EgR
b+dQBLKHT5pJ3SkbMXyETRgb0UbFexXWu2dv69O7j1383sVhyL1FLDzmM3rk
aLJoGvnU5IYY9C8iTqvwxmGi9iIBZpZpdPEd7Is5X1jHDh1txrQZNuTlIfZw
n4dNucHKp5Tb69NftwFfDLArbr7CdntvN2vyQRO7pP0l1vnzzrDIMVsxZiRN
xmplj1ALPyiiu4ZrIQkly2kiHBKJHhX1GtLLOvfrHP7g5ol1T9i17a+1y5dd
HiItoafGkhrWfErzkBXIAV16dLGxw8du72xykuC0ZEsQC4fv+4rotRFHlOVq
IooQ1PHPH28tBrYIgmXfqeTp/Ec7ZPYhoctKAcffTEwVLVm4xN4e+rZ1vqtz
8bxfMUukgSOkqx+aO3irsEiYVtfnulrXV7qG30d/N9ra3dXOJs+e7IGe/bSb
b76ZAwrVGg/gowL3s9O0hr8x3J567KngIBtWbrDb299uK1fkf/tIPcamJRe/
86cvMtFP6MsZ44FgXbAhh1Q4MFH440XwLMfYaDfRhyP7C4n8hD7OSWGKA2cc
T+H8jPCKx1i202DE0U7B/Z+Y+iU/7m7/wVfbkcy/ovX0I2MBXHx/KH2V1fg/
yryMrQ==\
\>"]], 
     GraphicsBox[{{{{}, {}, 
         TagBox[
          {RGBColor[0, 1, 0], AbsoluteThickness[1.6], Opacity[1.], 
           LineBox[CompressedData["
1:eJwt1wk0V1sXAPCb6YVnCJlSHzKUKENpwm4gNJgyRCSeaJB5Sp40UEkRKhlK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            "]]},
          Annotation[#, "Charting`Private`Tag$9338#1"]& ], 
         TagBox[
          {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
           LineBox[CompressedData["
1:eJwV1nk8VVsbB/DVQF3iKkMIUaYkGSq6uhbSXEJRytilbt5MRRyRog4ZigyJ
Q4YkRDima2iRMTo4+xiOsUKUqSSSVO/jj/3Zn+8/a+/neX57rS13ztXMcTlC
KBuupfsGSwFFLa0hgrhGwuKsNGK4/bnpdnWwXd1fA8FpxInH1G/rtiUzfJlG
aaQ0P7p9sxI4z8U4tCKVnOSTChTZAD5Ik//8LIWElau8nV0Olq1slZJ7RH5J
H4wvpQYJ+qxnrl0fS94NBgjqXQbfmFphmU0jEiOcLwIp7wh6W3j1pmsCpj3p
Sy/rf0vQfOau2aBn2EUgc9ceGXDEle56oSKc2ZtC50kcIKhCT1ZsqhzXidn/
fVSin6D2RH7dqSpcZ9Q1LuXZS1D8+zvRQzV4mrSbP+B2EyT/UIYvpB5fKjKw
bj7FJSg5eWTyVSNuSnS0ulPcSdCvCYnyn03YC32fRxodsJ5cV077a2ySJ2y6
ickhqLQkRdGtBa858T6ZJUIR1JhCj5hvxevdFO9q3m8jSD9pcmtCG7YwKTv0
JBTMKd2TndiGY9WNeSRvg1UUJpWT27DYtKfvMm+wb/qVjeltWPRynVObNdhM
ffP33DYs7OFwwGULWNPzku3LNizz2WjZyZutBCkEFiyMtmEB9PeI4QCLoJNB
/LfV2HhuQT/7Ahvsbmwcq87GA7NGbmG14EPi0k802Thv/OhCRxbYyd+uehcb
n+yyErzoBRbbETqix8bxub677gmBj0V1jBuzsbJ1Bb3X8DVBd85ffu/MxnvL
dJU8MpoI2tmNnmew8S/1rf9dTQCbaBofymTjsgzJI7R7YAXZy4NZbKwe893l
uhf4rSlem8vGMm4lxcEHwHG6C3aFbDyvoLU/cfQVQdcWjryqYuOcSBXHeiXw
jhqtKi4br78okSb+tAHyZCNqw0Nhpwf1t9YngI3MBlm8FK6ou3Je7C64wd1t
z2oK221q2SLiARa0oUT5KZzVG5D3pz54k3TFf0IU1jOeqOTl1kP+NqXUb6Cw
oxbhfl0FDvOnz6tTmPnTQZB9oZYg5pfS3lMU5mb8rMg5C57vLJg4TeFF09j/
hRwH27cULVpSeP+Thsa92uBjzVwJKwr3GKsEFvOCJdseHbSj8PLkT98S0msI
2lgQ5/0vhU0Mfd6dH3oJeT13ScGbwp4T6yL2doFNt1wSp1E4PjZbT7YZvJ8Z
yOdD4eGxvoTuAjD68GP8GoW9orDF0QCwF1P6sT+Fk4ZXNmvIgVOrwz/SKTxJ
v1e4aFNN0Ji9xetoCmd+eF/QYQo2OSNdFAP1Ht6Tn2sEDpscZsRSuF/gY46d
CjhT2/tiHIVZ0YYZtbNVBL1jkLkECuekzj4MCwO73joxmAr1+Zb80vEgBDF0
4pflUdhM3+HHmCV40CaqGdy0Yu08A4PHIx5F51O4LMRpGvGDj9jObGZCfXHS
w40pLwj6616cdjGFzxQGvjrdWgnriZ7WqqBw7/jxaG+VCui3a/yNBgoryhep
pguBEzRHVBop7GYlWceeKydoJcemHczLGp5VqQEXVnHlmyisnks71X8WHMz6
Wf6awnS3NEnD8DKCfsz417AprDk7l8z/uRTqsZ35q5fCftusdut0gp+e4zaD
Gx2r2Q4VYOy1cLaPwtadoctfBIMXm77R+ikcXCLr4CYHTmkafvaGwgO0w0od
ZiUwb+bXqSEK3/mVmJNUVAT7gbbB6DiFvdV63tATwYfbYk5PUPhfG7F1rrfB
MWPHXoEPvrh7FZuDFaTHnk5CPdf98duvhQSJl/bZfaLwrZ92bLkd4LWdP5hf
KHx9cfPs44ICgtwaEj7OU9hF1U4pPB7MM7n24HcK21gxLD0DwBc5c+ngvytE
XuwzA3/aJWi3APm9xhM0Mp1PUFCML+sHhWk/RsSVNcBeocnhvyg8+vUEzcL2
Ocx/uW76Cg7epFUjJb4V/F2WMQ+2cdes6p7LJUjD2ObISg7unBRaZX0X/NJk
1Sdw/Qgr+p/KHIL8ds6p8XLwY+6BPLcNzwgqaX4QuZqD34qVnNAczYb8a+zs
BUuZK36bKQA3WuyW/4ODo9gr9bwOg7O1vQrBAU3VzX60LOh/FsXi42D7Ct3R
kK6nBH00NB1ew8GMhayQo2lgn9835QU4mKsjqSboChZKk3EAmxTNe0Tyguc6
GO/A+rlFy+N2ZkC/DxV1CHKwTPJ2mfSodMiv14NUIQ4+M5BUfd4WfKYvsxsc
KyXoqLwV/JyoCq3lYIGHE9nZLx8T9K/I7WvgxcjM3QXTaTDf40FH1nFwb+Bm
c3I8FZ7fw8cW5mC7fH3VeRmwxintRfDIgPUKjakUglg7xhRFOPjL7rj81DDw
s7YhH/Dqz2sE6a+SCarL2iotysGXSifCH9KTCHpvsfOIGAd7Cyvt4VcA2xzo
dwEHutiP+dYkElRlLXgfHC/fud8OgQljTRe4IYL8VvRJIKg42+/sepjnxfvu
hc5xcL7lmRmLc7Ba7euNimvA0U1JTuDdG1e1PMh6AP0yu0oHm3RcU7k2GkvQ
V/XGCrCfgeOQgX0MQRmhC5slODiY8SiS+TuaoA/B6XvA0d+6sUISOPpj30lw
Vo4xY3VvFEGj+6YDwVwJHfPWk/cJ2vIPsw887HF5hcFMJMzXq3Ya/Kn1WX5B
JNi79hyvJAfz0uUEY1siCBpyOKAGPj8seve/iLswr0NMb7BffMgYgxUO+8ET
9RBwtMnv/Tf4wLaTugng6ooPv/ffCoV+hC+Wg6Viyt3bvYIJslRWngc3Ts9k
h5UGEVSzjOLZwMGexqojRt/pBFW+FBQGt6xKPFPkc5sgXW0DVbCPQ0e0c/kt
gmirtHXAitUCrQqLgZDnebIX7O9zfW+sXwBBAZdDLcGqXcV+xi9uQn+EW/4B
c7U+lfD+vkGQxOrHzmD7HnJ6CvnDPEX5boDLotRZNgF+kOe98cHgdcdSDFpX
+BLkOVUZAa4lASp5vDSCWt6QR2Bp2kySbLAX5FU76Qn4qqaDcOQfV+F/S00o
Z+n9x9uDloV6EHSzWZQJVkrft+i+5gpB58Wel4Jv2BS7DYa7E7RLtK9y6f3W
K703+9ONoDcsxkvwudTtTLqcM0Fd+6brwSKiaxkX5J1gPwrobgLXB325dVDp
AkF8QeYtYK8FjvMWFQfo92lHNljZuciCb5s9QUULq9vBhWSbf6etFZy/rvqd
4PXpn03iHC0I+lnGz13qbwhz05n/mcD33e/UvdSPNxMftAeN4P+lx7oHnH1J
51yP8G44T20blvx/Lq1WTQ==
            "]]},
          
          Annotation[#, 
           "Charting`Private`Tag$9338#2"]& ], {}, {}}, {{}, {}, {}, {}, {}}}, \
{}, {}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->All,
      Method->{
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}},
      PlotRange->{{-0.599999975510204, 0.599999975510204}, {-0.2, 0.35}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}},
      Ticks->{Automatic, Automatic},
      ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]], 
     GraphicsBox[{{{{}, {}, 
         TagBox[
          {RGBColor[0, 1, 0], AbsoluteThickness[1.6], Opacity[1.], 
           LineBox[CompressedData["
1:eJwt1gk0VlsbB/A3QuZ5zNBNKCQhIWypRMhQRCkRFUlC5ikiKpGrupQSEW4y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            "]]},
          Annotation[#, "Charting`Private`Tag$9386#1"]& ], 
         TagBox[
          {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
           LineBox[CompressedData["
1:eJwV13k4VV8XB/CDEsJLFElSQpmSJCQ7lZIGMqYQJU3GigzJkKGIJCFRVCRU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            "]]},
          
          Annotation[#, 
           "Charting`Private`Tag$9386#2"]& ], {}, {}}, {{}, {}, {}, {}, {}}}, \
{}, {}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->All,
      Method->{
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}},
      PlotRange->{{-0.599999975510204, 0.599999975510204}, {-0.2, 0.35}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}},
      Ticks->{Automatic, Automatic},
      ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{3.52174848812989*^9, 3.521748510966305*^9}, 
   3.521834045266366*^9, 3.521838121476172*^9, {3.522223727769103*^9, 
   3.5222237799339237`*^9}, {3.5384085856603127`*^9, 3.538408619989271*^9}, {
   3.538408712055482*^9, 3.538408723328146*^9}, 3.538408791146471*^9, {
   3.5384089191552553`*^9, 3.538408929157548*^9}, 3.5384089632883797`*^9, {
   3.538409049912966*^9, 3.538409084201202*^9}, 3.538409554815124*^9, {
   3.538409939711504*^9, 3.538409979622966*^9}, {3.5384188887112207`*^9, 
   3.538418918403833*^9}, {3.5384192326170387`*^9, 3.5384192404307203`*^9}, 
   3.538419284480588*^9, {3.538419362429998*^9, 3.538419375202524*^9}, {
   3.5384328977790527`*^9, 3.538432916401875*^9}, 3.5384329634749823`*^9, 
   3.538433019290325*^9, 3.539445268649251*^9, 3.756307537615634*^9, 
   3.7563084303373117`*^9, 3.756308656339755*^9, 3.756310320616708*^9, 
   3.756310365130248*^9, 3.7563106245245657`*^9, 3.756314797260388*^9, 
   3.756320043015368*^9, 3.7563237132822313`*^9, 3.756594722232703*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"a46f35c6-dad5-43af-9636-7ea56b81952d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pstar", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"p", "/.", 
         RowBox[{"p", "\[Rule]", 
          RowBox[{"2", "  ", "qstarBetaGamma"}]}]}], "/.", 
        "ThomasMurrayBeta"}], "/.", 
       RowBox[{"beta", "\[Rule]", "10"}]}], "/.", 
      RowBox[{"gamma", "\[Rule]", "10"}]}], "/.", 
     RowBox[{"rpN", "\[Rule]", ".1"}]}], "/.", 
    RowBox[{"q", "\[Rule]", "pD"}]}], "/.", 
   RowBox[{"p1", "\[Rule]", 
    RowBox[{"-", "0.25"}]}]}]}]], "Input",
 CellChangeTimes->{{3.538768660506125*^9, 3.538768671026319*^9}, {
  3.539445392439004*^9, 3.539445399412017*^9}, {3.756323597059067*^9, 
  3.75632360407087*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"dd7ae33f-e9d0-4bb3-900b-d0683c4d028e"],

Cell[BoxData["5.394117888148457`"], "Output",
 CellChangeTimes->{
  3.538767682560871*^9, {3.53876866125224*^9, 3.538768671656596*^9}, {
   3.539445387707205*^9, 3.5394454015684967`*^9}, 3.539513724024151*^9, 
   3.539535201747458*^9, 3.7563075436367826`*^9, 3.756308437913104*^9, 
   3.7563086610701323`*^9, 3.756310320735614*^9, 3.756310365233344*^9, 
   3.756310624813301*^9, 3.7563147974253674`*^9, 3.7563200432462387`*^9, 
   3.7563237205521317`*^9, 3.75659473196994*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"82a4c878-3daf-4149-a672-f2b6633c829e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Animate", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"Evaluate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"{", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"eig", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "/.", 
               RowBox[{"L", "\[Rule]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"p", "+", "p1"}], "2"], "+", "#1"}], ")"}], 
                    "2"]}], "&"}], ")"}]}]}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
                RowBox[{"eig", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "/.", 
               RowBox[{"L", "\[Rule]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"blochRescaled", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{"p", "+", "p1"}], ",", "#1", ",", "rpN"}], "]"}], 
                  "&"}], ")"}]}]}], ",", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"pD", "<", 
                 FractionBox[
                  RowBox[{"-", "pstar"}], "2"]}], ",", "0", ",", 
                RowBox[{"blochRescaled", "[", 
                 RowBox[{"0", ",", "pstar", ",", "pD", ",", "rpN"}], "]"}]}], 
               "]"}]}], "\[IndentingNewLine]", "}"}], "/.", 
            RowBox[{"p", "\[Rule]", 
             RowBox[{"2", "  ", "qstarBetaGamma"}]}]}], "/.", 
           "ThomasMurrayBeta"}], "/.", 
          RowBox[{"beta", "\[Rule]", "10"}]}], "/.", 
         RowBox[{"gamma", "\[Rule]", "10"}]}], "/.", 
        RowBox[{"rpN", "\[Rule]", "0.1"}]}], "/.", 
       RowBox[{"q", "\[Rule]", "pD"}]}], "\[IndentingNewLine]", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"pD", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "pstar"}], "-", "p1"}], "2"], ",", 
       FractionBox[
        RowBox[{"3", "-", "p1"}], "2"]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Green"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", "0.015", "]"}], ",", "Red"}], "}"}], ",", 
        
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", "0.015", "]"}], ",", "Blue"}], "}"}]}], 
       "}"}]}], ",", 
     RowBox[{"Background", "\[Rule]", "Black"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "10"}], ",", "1"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"p1", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"AnimationDirection", "\[Rule]", "ForwardBackward"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.5394452978945503`*^9, 3.53944530885386*^9}, {
  3.539445340454967*^9, 3.539445355037978*^9}, {3.5394454043543777`*^9, 
  3.53944541200836*^9}, {3.539445487273823*^9, 3.539445535195099*^9}, {
  3.539445580409523*^9, 3.5394456185662107`*^9}, {3.539445672330605*^9, 
  3.539445672512576*^9}, {3.539446360745632*^9, 3.5394464931885767`*^9}, {
  3.539446582987479*^9, 3.539446627594212*^9}, {3.539446941326171*^9, 
  3.539446988842476*^9}, {3.539447025613573*^9, 3.539447030744175*^9}, {
  3.539447073172727*^9, 3.5394471516706657`*^9}, {3.539447187000648*^9, 
  3.5394473042692003`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"15d0eefc-7ebe-49d2-a49d-f3e8cd6558ea"],

Cell["\<\
 Now let's put the two movies together and export it to .mov file. \
\>", "Text",
 CellChangeTimes->{{3.75633226568412*^9, 3.756332279652459*^9}, {
  3.756332387521256*^9, 
  3.7563323921423273`*^9}},ExpressionUUID->"783d665a-0840-4777-a721-\
b91e2a6da2cc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"fig2", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"Evaluate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"{", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"eig", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "/.", 
               RowBox[{"L", "\[Rule]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"p", "+", "p1"}], "2"], "+", "#1"}], ")"}], 
                    "2"]}], "&"}], ")"}]}]}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
                RowBox[{"eig", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "/.", 
               RowBox[{"L", "\[Rule]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"blochRescaled", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{"p", "+", "p1"}], ",", "#1", ",", "rpN"}], "]"}], 
                  "&"}], ")"}]}]}], ",", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"pD", "<", 
                 FractionBox[
                  RowBox[{"-", "pstar"}], "2"]}], ",", "0", ",", 
                RowBox[{"blochRescaled", "[", 
                 RowBox[{"0", ",", "pstar", ",", "pD", ",", "rpN"}], "]"}]}], 
               "]"}]}], "\[IndentingNewLine]", "}"}], "/.", 
            RowBox[{"p", "\[Rule]", 
             RowBox[{"2", "  ", "qstarBetaGamma"}]}]}], "/.", 
           "ThomasMurrayBeta"}], "/.", 
          RowBox[{"beta", "\[Rule]", "10"}]}], "/.", 
         RowBox[{"gamma", "\[Rule]", "10"}]}], "/.", 
        RowBox[{"rpN", "\[Rule]", "0.2"}]}], "/.", 
       RowBox[{"q", "\[Rule]", "pD"}]}], "/.", 
      RowBox[{"p1", "\[Rule]", 
       RowBox[{"-", "0.8"}]}]}], "\[IndentingNewLine]", "]"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"pD", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "pstar"}], "-", "p1"}], "2"], ",", 
       FractionBox[
        RowBox[{"3", "-", "p1"}], "2"]}], "}"}], "/.", 
     RowBox[{"p1", "\[Rule]", " ", 
      RowBox[{"-", "0.8"}]}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Dotted", ",", "Black"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Red"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Blue"}], "}"}]}], 
      "}"}]}], ",", 
    RowBox[{"Background", "\[Rule]", "White"}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "0.3"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "15"}], ",", "1"}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$HomeDirectory", ",", "\"\</Desktop/turingBandPerturbed.pdf\>\""}], 
      "}"}], "]"}], ",", "fig2"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7565949248809223`*^9, 3.756595263249378*^9}, {
  3.756595318112835*^9, 3.7565953400123*^9}, {3.756595374300171*^9, 
  3.756595383486702*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"0500ee21-0a92-4484-867c-7ae0832d8963"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], Dashing[{0, Small}],
        LineBox[CompressedData["
1:eJwd13k8VN3/APA7oyT7IylmiCiUSpI2OfJEqCRKEjWypFKUGqSHyS4KJeEp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        "]]},
      Annotation[#, "Charting`Private`Tag$182647#1"]& ], 
     TagBox[
      {RGBColor[1, 0, 0], Thickness[0.005], Opacity[1.], 
       LineBox[CompressedData["
1:eJwV1Xk8VOsbAPA5w5WQVIjm0FxdhRStlpRJcUVJkihpRGi7SRkjlakoSZZS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        "]], LineBox[CompressedData["
1:eJwV1nk8lNsbAPBzUSKDFhKyVhJlpyLP5KpQSajkqp+UosXaoqtQUZIsNdab
Jcq1VkTWzIsskRrzqhBZWpC1smbwe+4f85nPd573nM85z/s854yik7u1Mx8h
pA4//313Vx9a4TG0H0hOtAa/Pw0r7dSZcPAskI4Il3k/GgSORvnpT3gDcRDJ
mkHzopYfbmReAqKpVjeBHqu/Z3j8th+QQSv2KHrCX+jO7PerQCLLwvvRXtLm
PLOIQCBRwZu60cP5wadZejeBfM4s+oB23VvX1tl2C0jfmGjjf+O9IjNGikKB
WLI2Uuhr0fY+89HhQMJ7B3PRizoiU29uiQQS2r4zBf3GbSIkPOMuED6NrZFo
FvnLK0aKBeSRS70f2v4u+1DSzSggWt2Dp9C9BcHrnjjHAikd+2qMfrxzSKyw
OQ6I8Y7na9HnWvdNlv/5D5DhP8UYaDIrXfNGMRHHR+x+d4WGmjD/nPcRSUAa
hFQL0TvEvSxG/JOB9AT5xaAZKe+1JocfAAmjrtmgR78Hr/FNSwHyXWmdBrpZ
x3Dl/OFUIA/e6gih46uTiGDjQyBuhq5Fl2m4Imo9FhL4CIiUbPAdtONBgT5R
ozQgySGTjui1/S5vJbP+BbLc7CkfWkhbpireKR2IgdEQx5eGwb8bn8tJZwBh
CDkloPNEtBPX3soE8tK7RRMNmjNn9E/mALE+orPtbxqULuU4lsg9BtKudZqg
F1b+z9b4PbqBnfziEg3fVHtWpSo9BTKS8EULnV26Y0FWZC4QveIe4kODXJf8
/JkhtN8P2ScXaQgXmJ7aaJ4HxOKe2F9orz1Zg3nkGRBl/amsCzRs7hRrLnHP
BzJU9lLzPA2Z/P2NlxvQbVq5DedokF1XWWusUoD1KLPwOJp4niut/IQ22FMe
6o3552tNqd9TiL8Har/wpGGTSt790Az0+IqNJuiMXbejLRcUAfm4btNLDxpC
WVtDuGXo+l872e40WK9N8WxTKwHiEjgffpaG+tXHYkaC0N4azXNnaDBRXv1C
oAvtq+R9Cq2lkLZIg1UKpMDrk8FpGsSlM5Ou88qAHPkmlOlCQ7DU6erYAy+A
tHRwZk/ieleoD+Q8Re9W4O1Bjyx7rN9yvByImJXFZ2esV0Zeo3ojG4hslkWX
E+b/RvF08jIKSI1UiQT6yIL40CwmenOYws6jNLzn/yuPikdrDMcl/A/3Tzpm
v1tWAKkMyF7hQMOj310sKKzE/tnqqWNLQ9elChWLL+i43b6KNpjP6Qcltkuq
8H2MhwlbY39MOnW5nkZvLmA17qUhcOyLGkv+JRB/xlGJXTRQ3tXlibvRnfHz
rebY7z8f7cu4hM5aqhpnhv3x48TFchp9f0n7wh00HBvuq+y7WQ1EvH06gUlD
4tlX+3/lo5trVfSAhrbBjL7ZbnRU3OGarZj/gVOiy4xqcL27Et9vwXz3DR7a
Ooq2OZ+YrUuDYs/oaKRdHRCRNy/lVWiInaqsYF1DS9nPuK3B/ItF3Y3JRku/
WF6kjPk22qybQF4BOZdRaKCA+4+6ejE9HT2krD0gRUOy+dK58ql6IK13bkoK
0SDl+OVNhVIDEHaQ6exCGiIuPE96uRvddpR0CNAQkGq/rT4ZfUDX8CbB/ptN
CXxn9hr76aFq0CQXFHJ1Fg/GNuLzsdulv3AhtnZB+3AlGtrUQ7q5IP7pQ/aP
QbRgndrPT1wgiy9bTjLfANleqJ/ZyoWu4y8j+frRtnYDRW+4YBW6PjRUloP1
9HONaSEXQmPujd3RQrdKsDfmc6EuhecQvgOtGxIsnssFZvGbDXc90HxvvIoz
uaD5zettzEv0H7A0KYELYszSpalnmoDcyf+VfZULrBiFxFPX0Wob/sy/wgWp
kSBV7Xi0nZPK00tcUEy0YlbUot++dg7y5IIO7+vZTiVc9/PnlamOXDhYJP5K
BtdN8oMOJBtxoV3sgu3nEfSX+ZA+Ay44nvzYmYl5JHJd+qt1uOAqmTaxGd8j
WZr5+LwqF3zPGa62C0efOqbnL8GFJM0T/qztzUCuePqsGmiC1cENwg4O6K3r
51lfmyC9UzNa2bv5v/30z3U2QW7YTHZeMnrVWGpGcxNUDUa0cWbQboc67F40
QW96qR4j7x2QMfd3YqFNoKG4ZDBI7gMQHeMlbnJNYG3qHv1KBy3uzwtf0QTn
TjYyGeZox07zh+JNUJJzK4rlje7e3JrK1wSmW/ggtQ6txvSY/coBO5tfkZRX
C5Dci01imRwICHpnMFPTivePkMIRFQ6kpOv0GLej+2x4+XIcqG6IDL32A23U
S/EkOCC81LJbSLYNyPTV90cEOMBKrAmR8kTP6cx9oN5CRmFhh57MR5xvW+g2
tbfA7Y+77uHeDsTJjWPb1wgX+H9OmQWiidhjP7oRpFdZuCnGoR8KC94qbwQn
q9923Ep0TVS3MasRfj6336gr2YH992HLBuNGWBYo0zpZht7S81og9DXYyiVs
9BfuBBIf2LpGrAGmDMZTD8qjI15PGk3Uw/19e1Zq6qJ5zFPaHfXwJXCWv/sw
WrtocVFmPZwbONxqkotepxikbloPFg5iJvzqXUDULz/J9ngFp1U5gzVcdEuU
T/KTWnBy+L1J8hM6vXzga3gt2IWvDnLuRwuXBP3hUQum4z6rBEg3kBsFvSUa
tSBXoWi5bQM6Jc1XN6cGOHbeT0pvoo8HDekkV4NusKTXU6Me7H+j9lHnKlhf
yiyf34lW4jxrY1aBwvAp4b026PK1GbEyVcCwZacMuaJ9WLkRnEr4Ju9Cr49B
t+gmuG+qhLjCYt1HP9BHHkH7PAVz3xwm49I+A7HydpNvK4Mqf34blVw0M+yo
X0gZnveZj/NL0VNff97ZUgbLLCad33LQT2WSyuNKYV1OZLPADHpUe+CYbQnY
eNfkuu/9gvEWiZySQkif1zizfQptul2pwCIPbKT4u0fNv2E9pm9XoOPA6IOK
5dH9aM0lr8wUY2Ft9O7SJkf06Cu692w0/F4WHZV3ER1gaB/Mdw+SxVQtzj1C
M42vRWsHw+DCvc8mSS/GPb3VZBzZN8bjg+YK0Vamo5dOJrGLuNrrRdb24/kj
6j1TXMj2mKTTSjTRoWb6OfpFbFXZ88quhujs94yiZ0XseOdC2RorNK9bsfVx
MfvKlKFYgC/68vgP84xStonc9rFfHLR6+4Phx2z2a9eD5R99vwPJlD1UOVfF
7iSXrbOaBvA8f3Cjvfk122Cev+2z+zDW76LJ/ata2FZVIY4eqaNAEsbtV0v3
sL8yk6ueTvwAsuOI9qPLfWz+638fsDnxCwK+6S1fKjvK3rxhLNbk7Rgwlbc8
1903xraK/F3/S34CAiZstv3+Z4o9UlytLnhnEu+vbjnfjFm2+/1Vfu3dU5A8
HMY0dPyDWtS73H9O4zdQPovsbBYLUKoTnCfX4mfw/84WJ46iIKXGXsmpG+QB
pWd3xVVLmLKaltzx5CcPAuLOp/mAMHVBZ3lZ1BQPmBPNRrf3CFOV/4qmOwnM
AvMe/bTEVZiyj+AP4MnMAjW9Os8kRZgKOTqkobkLbZ3Dm1i2mOrjrwiPycDn
w/mqR6YXU6LG5Qv8nsxCwIYV+88sEqF0fUp9jxdg/Kyu5aCkCBUwWHBSqwLj
AcR3QkeEknqXCQ0tGG9RLtVxE6F2prFG5gTn8P7OLdz3WYQ60xXp/JUxBwE+
lnUCP0Wou9LhHxuWYVywCUoJg/oUdqs2Vh6dOOukLcegLlz0S9I2QM9rXzA/
xKDu5/pKrNw6B5SgYckKFwZVOeBze94E5yuXON5/gUGJOnpffG2Jcd/ivmgW
g9KN9xjKs8V40tYqr1QGZd989licPTpDmN86j0EFiJ5u9XfE+RXm/tWtYFBp
Zi57T5zA8UHjudIcBvV/SNoCyw==
        "]]},
      Annotation[#, "Charting`Private`Tag$182647#2"]& ], 
     TagBox[
      {RGBColor[0, 0, 1], Thickness[0.005], Opacity[1.], 
       LineBox[CompressedData["
1:eJwd0nk01V0XB/DrShJxfyoPqUT3mlIiEcnRQHnCi1JCSKZQhiSeSjKTQhlK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        "]]},
      Annotation[#, 
       "Charting`Private`Tag$182647#3"]& ], {}}, {{}, {}, {}, {}, {}}}, {}, \
{}},
  AspectRatio->0.3,
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  Background->GrayLevel[1],
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-2.2970588584199643`, 1.8999999143457358`}, {-15, 1}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7565949371805153`*^9, 3.756594965524631*^9}, {
   3.756595008520216*^9, 3.7565950822441263`*^9}, {3.7565951271688213`*^9, 
   3.75659514537356*^9}, 3.7565951802448387`*^9, {3.7565952135722227`*^9, 
   3.756595264553862*^9}, 3.756595321448512*^9, 3.756595385566763*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"42229818-cde1-4309-838a-05233c679d9e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Animate", "[", 
  RowBox[{
   RowBox[{"ParametricPlot3D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"20", " ", "s"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", " ", 
            RowBox[{"a", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "Pi", " ", "s", "  ", 
               FractionBox[
                RowBox[{"p", "+", "p1"}], "2"]}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", "t", "]"}]}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"a", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "Pi", " ", "s", "  ", 
               FractionBox[
                RowBox[{"p", "+", "p1"}], "2"]}], "]"}]}]}], ")"}], 
          RowBox[{"Cos", "[", "t", "]"}]}]}], "}"}], "/.", 
       RowBox[{"a", "\[Rule]", ".5"}]}], "/.", 
      RowBox[{"p", "\[Rule]", "pstar"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", " ", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", " ", 
       RowBox[{"2", "Pi"}]}], "}"}], ",", 
     RowBox[{"Mesh", "\[Rule]", " ", "False"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"ViewPoint", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "10", ",", "0"}], "}"}]}], ",", 
     RowBox[{"Background", "\[Rule]", "Black"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", "0.015", "]"}], ",", "White"}], "}"}], 
        ",", "White"}], "}"}]}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "50"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"p1", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.539443407420765*^9, 3.539443431082877*^9}, {
  3.539443487661736*^9, 3.539443537793974*^9}, {3.5394435999829693`*^9, 
  3.539443672963036*^9}, {3.539447635380672*^9, 3.5394478699184923`*^9}, {
  3.539447920308063*^9, 3.539447978502612*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"8c1e1199-2691-4b09-974b-ae218608ab7c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"frames", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"GraphicsRow", "[", 
      RowBox[{
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ParametricPlot3D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"20", " ", "s"}], ",", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", " ", 
                  RowBox[{"a", " ", 
                   RowBox[{"Sin", "[", 
                    RowBox[{"2", " ", "Pi", " ", "3", " ", "s", "  ", 
                    FractionBox[
                    RowBox[{"p", "+", "p1"}], "2"]}], "]"}]}]}], ")"}], " ", 
                RowBox[{"Sin", "[", "t", "]"}]}], ",", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"a", " ", 
                   RowBox[{"Sin", "[", 
                    RowBox[{"2", " ", "Pi", "  ", "3", "  ", "s", "  ", 
                    FractionBox[
                    RowBox[{"p", "+", "p1"}], "2"]}], "]"}]}]}], ")"}], 
                RowBox[{"Cos", "[", "t", "]"}]}]}], "}"}], "/.", 
             RowBox[{"a", "\[Rule]", ".5"}]}], "/.", 
            RowBox[{"p", "\[Rule]", "pstar"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"s", ",", " ", "0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"t", ",", "0", ",", " ", 
             RowBox[{"2", "Pi"}]}], "}"}], ",", 
           RowBox[{"Mesh", "\[Rule]", " ", "False"}], ",", 
           RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
           RowBox[{"Axes", "\[Rule]", "False"}], ",", 
           RowBox[{"ViewPoint", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"0", ",", "10", ",", "0"}], "}"}]}], ",", 
           RowBox[{"Background", "\[Rule]", "Black"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Thickness", "[", "0.015", "]"}], ",", "White"}], 
               "}"}], ",", "White"}], "}"}]}], ",", 
           RowBox[{"PlotPoints", "\[Rule]", "100"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{"Evaluate", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"{", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"eig", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "/.", 
                    RowBox[{"L", "\[Rule]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"p", "+", "p1"}], "2"], "+", "#1"}], ")"}], 
                    "2"]}], "&"}], ")"}]}]}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"eig", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "/.", 
                    RowBox[{"L", "\[Rule]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"blochRescaled", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"p", "+", "p1"}], ",", "#1", ",", "rpN"}], "]"}], 
                    "&"}], ")"}]}]}], ",", "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"pD", "<", 
                    FractionBox[
                    RowBox[{"-", "pstar"}], "2"]}], ",", "0", ",", 
                    RowBox[{"blochRescaled", "[", 
                    RowBox[{"0", ",", "pstar", ",", "pD", ",", "rpN"}], 
                    "]"}]}], "]"}]}], "\[IndentingNewLine]", "}"}], "/.", 
                  RowBox[{"p", "\[Rule]", 
                   RowBox[{"2", "  ", "qstarBetaGamma"}]}]}], "/.", 
                 "ThomasMurrayBeta"}], "/.", 
                RowBox[{"beta", "\[Rule]", "10"}]}], "/.", 
               RowBox[{"gamma", "\[Rule]", "10"}]}], "/.", 
              RowBox[{"rpN", "\[Rule]", "0.1"}]}], "/.", 
             RowBox[{"q", "\[Rule]", "pD"}]}], "\[IndentingNewLine]", "]"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"pD", ",", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "pstar"}], "-", "p1"}], "2"], ",", 
             FractionBox[
              RowBox[{"3", "-", "p1"}], "2"]}], "}"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"Thick", ",", "Green"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Thickness", "[", "0.015", "]"}], ",", "Red"}], "}"}],
               ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Thickness", "[", "0.015", "]"}], ",", "Blue"}], 
               "}"}]}], "}"}]}], ",", 
           RowBox[{"PlotPoints", "\[Rule]", "100"}], ",", 
           RowBox[{"Background", "\[Rule]", "Black"}], ",", 
           RowBox[{"Axes", "\[Rule]", "False"}], ",", 
           RowBox[{"PlotRange", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "10"}], ",", "1"}], "}"}]}]}], "]"}]}], "}"}], ",",
        "\[IndentingNewLine]", 
       RowBox[{"Background", "\[Rule]", "Black"}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "1024"}]}], "\[IndentingNewLine]", 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"p1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0.05"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.539447379272533*^9, 3.539447396909232*^9}, {
   3.539447489001493*^9, 3.539447515139803*^9}, {3.539447614459813*^9, 
   3.539447619875389*^9}, {3.53944801970761*^9, 3.539448076534236*^9}, {
   3.539448251656045*^9, 3.539448254133718*^9}, {3.539448300595107*^9, 
   3.539448309039816*^9}, {3.539449875107272*^9, 3.539449956742564*^9}, 
   3.5394500282133703`*^9, {3.539450156644931*^9, 3.5394501572119703`*^9}, {
   3.5394502069556293`*^9, 3.539450242773467*^9}, {3.539450281536409*^9, 
   3.5394502907867727`*^9}, {3.5394503625189457`*^9, 3.539450363710318*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"e0c87bbd-d94d-4cb5-bf52-2cb854f7be42"],

Cell[BoxData[
 RowBox[{"frames", "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5394480451494293`*^9, 3.539448047109062*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"cc136b5d-bab0-4adb-b918-8e56d693af5b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$HomeDirectory", ",", 
       "\"\</Desktop/rippled-cylinder-spectrum-sweep.mov\>\""}], "}"}], "]"}],
     ",", "frames"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.539447474805488*^9, 3.539447477066595*^9}, {
  3.756310554539042*^9, 3.756310559825397*^9}, {3.756320006356938*^9, 
  3.756320008994212*^9}, {3.756332611879265*^9, 
  3.7563326253328457`*^9}},ExpressionUUID->"792b4dc5-692f-425e-9420-\
4182cad8ed91"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"kinkRightTuringSpectrum", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"Evaluate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"{", "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{"blochRescaled", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"p", "+", "p1"}], ",", "pD", ",", "rpN"}], "]"}], 
                ","}], "*)"}], "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
                RowBox[{"eig", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "/.", 
               RowBox[{"L", "\[Rule]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"blochRescaled", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{"p", "+", "p1"}], ",", "#1", ",", "rpN"}], "]"}], 
                  "&"}], ")"}]}]}], "\[IndentingNewLine]", "}"}], "/.", 
             RowBox[{"p", "\[Rule]", 
              RowBox[{"2", "  ", "qstarBetaGamma"}]}]}], "/.", 
            "ThomasMurrayBeta"}], "/.", 
           RowBox[{"beta", "\[Rule]", "10"}]}], "/.", 
          RowBox[{"gamma", "\[Rule]", "10"}]}], "/.", 
         RowBox[{"rpN", "\[Rule]", ".4"}]}], "/.", 
        RowBox[{"q", "\[Rule]", "pD"}]}], "/.", 
       RowBox[{"p1", "\[Rule]", 
        RowBox[{"-", "0.25"}]}]}], "\[IndentingNewLine]", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"pD", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "0.25"}], "+", "5.394117888148457`"}], "2"]}], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "0.25"}], "+", "5.394117888148457`"}], "2"]}], "}"}], 
     ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Green", ",", "Red", ",", "Blue", ",", "Purple"}], "}"}]}], 
     ",", 
     RowBox[{"AspectRatio", "\[Rule]", ".2"}], ",", 
     RowBox[{"Axes", "\[Rule]", "None"}]}], "]"}]}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kinkLeftTuringSpectrum", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"Evaluate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"{", "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{"blochRescaled", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"p", "+", "p1"}], ",", "pD", ",", "rpN"}], "]"}], 
                ","}], "*)"}], "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
                RowBox[{"eig", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "/.", 
               RowBox[{"L", "\[Rule]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"blochRescaled", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{"p", "+", "p1"}], ",", "#1", ",", "rpN"}], "]"}], 
                  "&"}], ")"}]}]}], "\[IndentingNewLine]", "}"}], "/.", 
             RowBox[{"p", "\[Rule]", 
              RowBox[{"2", "  ", "qstarBetaGamma"}]}]}], "/.", 
            "ThomasMurrayBeta"}], "/.", 
           RowBox[{"beta", "\[Rule]", "10"}]}], "/.", 
          RowBox[{"gamma", "\[Rule]", "10"}]}], "/.", 
         RowBox[{"rpN", "\[Rule]", ".4"}]}], "/.", 
        RowBox[{"q", "\[Rule]", "pD"}]}], "/.", 
       RowBox[{"p1", "\[Rule]", "1.5"}]}], "\[IndentingNewLine]", "]"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"pD", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1.5", "+", "5.394117888148457`"}], "2"]}], ",", 
       FractionBox[
        RowBox[{"1.5", "+", "5.394117888148457`"}], "2"]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Green", ",", "Red", ",", "Blue", ",", "Purple"}], "}"}]}], 
     ",", 
     RowBox[{"AspectRatio", "\[Rule]", ".4"}], ",", 
     RowBox[{"Axes", "\[Rule]", "None"}]}], "]"}]}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$HomeDirectory", ",", "\"\</Desktop/kinkRightTuringSpectrum.pdf\>\""}],
       "}"}], "]"}], ",", "kinkRightTuringSpectrum"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$HomeDirectory", ",", "\"\</Desktop/kinkLeftTuringSpectrum.pdf\>\""}], 
      "}"}], "]"}], ",", "kinkLeftTuringSpectrum"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.538767404402214*^9, 3.5387674107935877`*^9}, {
  3.538767512478486*^9, 3.538767520514821*^9}, {3.538767560438839*^9, 
  3.5387676230709133`*^9}, {3.5387680055736303`*^9, 3.5387680414578953`*^9}, {
  3.538768344800027*^9, 3.538768348054109*^9}, {3.538768397798267*^9, 
  3.53876840507647*^9}, {3.5387684806891823`*^9, 3.538768482772993*^9}, {
  3.5387685576448717`*^9, 3.538768649993475*^9}, {3.5387687197043133`*^9, 
  3.538768884093454*^9}, {3.538768943629973*^9, 3.5387689748774767`*^9}, {
  3.538769007439941*^9, 3.538769025812831*^9}, {3.5387690963110733`*^9, 
  3.538769131922173*^9}, {3.538769334091447*^9, 3.538769335897503*^9}, {
  3.756308511525837*^9, 3.7563085199936037`*^9}, {3.756310486686739*^9, 
  3.756310549824134*^9}, {3.7563200129879827`*^9, 3.756320019085588*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"89f664c0-664b-4f49-b1b9-1829596eb0ed"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.5, 0, 0.5], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJwV13k8VF8bAPA7TKW4YyRLZeZqE5KUiko1ZW0RiqIsiUq0SMhOyhZlqBBZ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        "]], LineBox[CompressedData["
1:eJwV03k4VG0fB/DDjIQKyZpsI3pFeOKphPtUqKayDCpLticRWiyvJOn0UGSJ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        "]]},
      Annotation[#, 
       "Charting`Private`Tag$295756#1"]& ], {}}, {{}, {}, {}}}, {}, {}},
  AspectRatio->0.2,
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-2.5720589440742283`, 
   2.5720589440742283`}, {-9.933530464685333, 0.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.5387680426889467`*^9, 3.538768349365761*^9, 3.538768405668874*^9, 
   3.538768483837928*^9, {3.538768567513523*^9, 3.53876865046428*^9}, {
   3.538768720602252*^9, 3.5387687908854113`*^9}, {3.538768821728127*^9, 
   3.538768884874317*^9}, 3.538768978659375*^9, {3.538769126815278*^9, 
   3.538769132435177*^9}, 3.538769336742777*^9, {3.756308502422415*^9, 
   3.756308524750024*^9}, 3.756309058290584*^9, 3.756315173464335*^9, 
   3.7563240480251713`*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"591783a8-9fe7-4d08-a579-ef64dda15785"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.5, 0, 0.5], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJwV1nk8VF8UAPA325sZypJkSbwpKSVNi/RLSoW0SUiiRYr8oihrKiGRVJYi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        "]], 
       LineBox[CompressedData["
1:eJwV03k4VVsbAPBDKpxKt3Lv3se0adJACSmnejfJUORWV7mGOk7h66PMDZJO
A7lN6AjVR6eiDFcOStfYa8gxdQ2RkmEbbykNhpLE3d8f61nP73mfd1jrWUtb
6LPTXZ7D4Zxk1//3vhHOmIO8EDg/Wxw3lhKoeVDn8XzHAKDWj3gDa3+ZNndw
8ATQzXeN7Fj3Xo1a1WN2BkS6yT/2sZ5jHvWq7lI4UJOjsqOs132OPFvYcgGo
i2JxDGuhJFIvVScSRIeDBbmsK+7L3lXnRoNAek+/nbXLKRlt1iYGpnT+pGIW
gZ93y649losF5nTh3+tZh+vLBvSWxgOuuSnxYa02QwZJtjeACksNSGMtba+I
4fn/DyTRjNUA60OW+2+d3SsBtE8bPpbNzrOmp2qT321gLFbWyFjLa+4f+Xb2
DlAhj+6q5RAYPyq08U1NAubpoz2NrIVd3QErCpOB8f7F0PghgXrPhIn9f98D
OtRBJYF1aZJw2GUkBQQ3jatPPCLwUlS3BjEzDZjLRSlDrPeECK2fk+kgyBs8
fziXwPe7hAk2kAEczVnWQY8JvCiXtVDtqRRoo/BnxXkEPkjSi6ecsoBeWevu
lU9go1XarCUfswAd0xiNAgKJK3dHV5M5QFnVnowpJPAeL1ZmeegR0L+X76x8
QmBV0bwNtvK5wAR9nLiLbD9BpHRHXC7QPS0RYSUEGt6PuO5S8hjonw5scSoj
EA1PePmr5gM2NdltlRHY8+Jr59G0fJAsc5Z3qCRwRnDgbyehAHAgKs69ikA7
PLQx4mAhUI8C98fXENhqK1BJLCoGyr8lxKKewPHsO696s0tAkmwVndvK3odC
l9jzRwlwTkdv1GojUGO31vYBq1LgqLyUXW4nkP52s/RjG2svcVAIQ+B5uJY+
PqMcGHvt1ZJ+AhfUnj8517kCUIU7xBlhz6tRYSJOrgDBXspdNkqgiY/CkOqn
CpDk52eLvxLoNO+0h1qYDDgu4W0bvxN42zHYfklmJQjGwva/lCdRv89be8O0
GqC9dKYvmU/i1JOHceXWNSB6Xm6yWJXE+hsTs+2usG4vPrXsFxL9f7007krW
AvpXbzdTIzG3IP35qVXPgH5wrTtjIYkbrw6ElTnXAXX4XWqwMYn3tIyCFrc2
gGRXYA/jQuKc2Y7StxMNQPnO33xmH4lHx0+8y9BqBNHxK5m6QhKtm8vc1ro3
AlPSn3HOk8SBC7u2W31i3ZpqctyfRL0v/ksPzmgCSa2B6W9/kPiwNuvVn2te
AEVv+Ksun0TvvqRZzo4vQHRAHxyLSVw0GQdKoWy8KDilv4TEmFWhye5VL4B2
30GpVpEYeHWrn6agBSQyKv6vFhINHXsUoy6/ZP9fJpBfSMzuWbAu4E0rcEp1
Zm0y4eF/J2Z6ac95DYIHAUOn+TzUUf2eUGf4GpiIsPQa4OFVy65pK0+9BpFa
s9jXmof+qRl1vaptgB6e+hwnHhr4WHru3tzOvv+2+WtDeSgdPxq7PrETMOBa
zVg1DweTFKUmZZ1APcm/1VHHw+X216uM33QC51LBVFUTDxt3uE4SJAOiBk23
rA4e2t4LNVDdz9pN7kbpEA/BviRu9lcG0CDL84OaGi65bXlgUrObfW9HQjz9
1XDEYsePzsO9IDnIbypepY7CCbXjlKgXaJ+MqVhjdazP6R8RRPcCVVfcHsBX
xwydkPddOb3AMIWZfCt19ODcf90zxuYnKidM26eOLwsm8v450wec2+IVgZHq
WLgm5cjH2H72/rzCm4bV8Rw19XGy+A3Q5tvMg6o1UMHjapuL9yAI3nvf8WnV
wkKtTgtu3yeQJgctNFfSxqeLtof1Kw4DdTfWpstMBys6Ms3dnEdB+lrv1Pr8
hVjS7coohX8FQdjexyv4i/HhzcnxHZ3fgDPM+GzmLMXbie9GZXMngI4Yi1Ku
1MX2vCynDSaTQOeWHClMWo5KW4w1dS05NJ4/rOlZvRKpRpOpShc5WuC1/JPd
W33MyctJzLsgTx8rWBxWlLYaD+mpByzLmUaLUrvzhwcMcFFFmolUpkDrhrs9
PLrQEPfkZeeHD0+nOQccstXDjPB8A6MXyJ1JKwrLXw20GWNH0PdmRkORpm+t
KL9oaoJZgZEbEqyUaEaiUvikbB2ejrcR+7oq05K3mX6hYIpNH0DLRqhM/5q6
+et6S1PU3bI2XduTjUuCfb/YmmL9Z52yRl9lmpN2faO/kylqbpsYMjqnTH8y
/8ksKMgU83882Pktjc2/lsCkpJviiHDBvDNjyrQouoyqIPhonaec6PSD9cH0
qVtafLypIrfcUJ5Lz90UXB+8hI/mhYNmvVwujT6xVoZGfIxSlflZanFpQZft
hUx7PupVHm9QtuTSdF+HQ3M4H0Wavq49W7m01KrDtvgyH5sCPd4W2HPp+rr3
RikxfAzR3iV36Hc2PiD3MvQOH6uDVxrUebP1XeP+Y1LMR80GnaL7flya6rvR
v/QpH/2WkjaiI2y+3mYHspaPRNN0NwMR20/DTmHqFR+9l0+8Vwpj53WOsRhm
+PhENHSs+w8u7RuxLejNP3yc1/JGoeAKWz/YPbbjAx899DqjxGIuLeE2328e
5eO/S3LSLw==
        "]]},
      Annotation[#, 
       "Charting`Private`Tag$295801#1"]& ], {}}, {{}, {}, {}}}, {}, {}},
  AspectRatio->0.4,
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-3.4470589440742283`, 
   3.4470589440742283`}, {-27.96029137564949, 0.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.5387680426889467`*^9, 3.538768349365761*^9, 3.538768405668874*^9, 
   3.538768483837928*^9, {3.538768567513523*^9, 3.53876865046428*^9}, {
   3.538768720602252*^9, 3.5387687908854113`*^9}, {3.538768821728127*^9, 
   3.538768884874317*^9}, 3.538768978659375*^9, {3.538769126815278*^9, 
   3.538769132435177*^9}, 3.538769336742777*^9, {3.756308502422415*^9, 
   3.756308524750024*^9}, 3.756309058290584*^9, 3.756315173464335*^9, 
   3.756324048117879*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"6655cb65-2d4e-4b33-9ad2-dba646c27c93"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1513, 1020},
WindowMargins->{{80, Automatic}, {Automatic, 23}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 291, 4, 67, "Section",ExpressionUUID->"24b18a44-75bc-4434-a22d-49b6265375ad"],
Cell[874, 28, 871, 16, 173, "Text",ExpressionUUID->"1b094423-c1e8-4c4f-9125-20aaa654ec50"],
Cell[CellGroupData[{
Cell[1770, 48, 154, 3, 54, "Subsection",ExpressionUUID->"333563ab-bcd0-4978-b393-5c58828ebbde"],
Cell[CellGroupData[{
Cell[1949, 55, 1837, 50, 94, "Input",ExpressionUUID->"24c89db3-702c-4171-bc26-1c58bd1a09b8"],
Cell[3789, 107, 1293, 32, 62, "Output",ExpressionUUID->"cc556d52-6778-4d96-a8ab-156215bfad08"],
Cell[5085, 141, 4466, 121, 188, "Output",ExpressionUUID->"f7571c4f-f7c9-4fce-a25f-46c58f36f00e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9588, 267, 409, 10, 30, "Input",ExpressionUUID->"6d17e7ca-99b4-40d9-a9ef-341d19038483"],
Cell[10000, 279, 2176, 51, 68, "Output",ExpressionUUID->"249932e4-c61a-4e9b-afa8-dc6ba8803ded"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12213, 335, 1651, 35, 84, "Input",ExpressionUUID->"df7ebf6e-c58e-4b40-9fff-a4d6d95fdc80"],
Cell[13867, 372, 7713, 143, 240, "Output",ExpressionUUID->"146e2045-5790-4dc6-89bb-e71a66aedaea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21617, 520, 1987, 44, 73, "Input",ExpressionUUID->"0de5694b-5f56-4fb9-b740-2c83d218d41a"],
Cell[23607, 566, 3259, 88, 137, "Output",ExpressionUUID->"4d42dd86-ac7a-4575-9091-712730e4bee7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26903, 659, 2042, 49, 108, "Input",ExpressionUUID->"3db7fb29-1210-4b97-b477-9cc7cb84ed8f"],
Cell[28948, 710, 1845, 45, 60, "Output",ExpressionUUID->"9ba9cb18-5643-43b2-8e4b-252197afcaf8"]
}, Open  ]],
Cell[30808, 758, 1774, 47, 100, "Input",ExpressionUUID->"45b389ce-979b-4dfa-900a-a2fec29fc7b7"],
Cell[CellGroupData[{
Cell[32607, 809, 3175, 72, 159, "Input",ExpressionUUID->"052ad584-cfe6-4846-bfd9-34c96d856fc7"],
Cell[35785, 883, 2159, 55, 59, "Output",ExpressionUUID->"07980784-627a-4548-9b71-0a343e512963"],
Cell[37947, 940, 2199, 57, 59, "Output",ExpressionUUID->"a95ce912-6ffc-4bad-a4a1-ba085ccbe571"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40183, 1002, 1889, 37, 73, "Input",ExpressionUUID->"f9aeb66c-6543-4059-94c0-e7dce7405b10"],
Cell[42075, 1041, 1117, 27, 55, "Output",ExpressionUUID->"7db8c550-2a23-4b42-903a-74bb222dc6f3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43229, 1073, 1317, 31, 52, "Input",ExpressionUUID->"b0602521-aa51-4e1f-a61c-bd8b7d2e85c1"],
Cell[44549, 1106, 596, 8, 34, "Output",ExpressionUUID->"f0983881-c5e1-439d-99c4-165621d6b9d6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45182, 1119, 1274, 31, 56, "Input",ExpressionUUID->"28f82b47-52b7-4056-8d4f-ef05d9812329"],
Cell[46459, 1152, 7981, 148, 237, "Output",ExpressionUUID->"d11f3074-5595-4c8b-ad18-a3551c885b64"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[54489, 1306, 153, 3, 54, "Subsection",ExpressionUUID->"edcae022-445b-4df8-90fc-0bf3a686d072"],
Cell[54645, 1311, 333, 7, 58, "Text",ExpressionUUID->"dee968b7-c062-4bfe-8ded-5bd3203eef34"],
Cell[54981, 1320, 2782, 74, 98, "Input",ExpressionUUID->"b664c6d2-48d1-4229-bc1b-2a999ad8a327"],
Cell[CellGroupData[{
Cell[57788, 1398, 2903, 80, 178, "Input",ExpressionUUID->"570e6bd5-4e60-40cd-b747-12a2725701ae"],
Cell[60694, 1480, 1518, 31, 34, "Output",ExpressionUUID->"dd99c1a1-9f39-466a-878a-b851b213dd54"]
}, Open  ]],
Cell[62227, 1514, 352, 6, 30, "Input",ExpressionUUID->"b4a967da-00bf-4b6f-99e8-ffb27a1de87d"],
Cell[CellGroupData[{
Cell[62604, 1524, 1546, 43, 52, "Input",ExpressionUUID->"971f06e9-0517-471f-8213-e74e7258b759"],
Cell[64153, 1569, 2718, 64, 60, "Output",ExpressionUUID->"d6782c75-7044-4d2e-9349-40ad97153c3a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66908, 1638, 767, 17, 52, "Input",ExpressionUUID->"a636be01-122a-4728-b193-cbdeebfcba52"],
Cell[67678, 1657, 716, 11, 34, "Output",ExpressionUUID->"3edac835-f047-4a43-84fe-b51f6c3b7370"]
}, Open  ]],
Cell[68409, 1671, 1057, 28, 52, "Input",ExpressionUUID->"a93d6200-6021-42f6-b7c9-1100f1b35374"],
Cell[CellGroupData[{
Cell[69491, 1703, 1056, 26, 33, "Input",ExpressionUUID->"4b594b8a-6695-4852-9934-6a4d7c437ea9"],
Cell[70550, 1731, 13844, 243, 240, "Output",ExpressionUUID->"d38a6a2f-3f90-4def-904c-5c337ec8ca15"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84431, 1979, 901, 25, 33, "Input",ExpressionUUID->"1ec7295b-5822-40bf-85c7-427c0a823c9f"],
Cell[85335, 2006, 837, 18, 34, "Output",ExpressionUUID->"ddfcf5de-119d-45a9-828f-8e20ad9118e3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86209, 2029, 2085, 61, 96, "Input",ExpressionUUID->"f276bd5b-81ac-4375-a793-ce5c0407e599"],
Cell[88297, 2092, 2253, 51, 130, "Output",ExpressionUUID->"3f220403-3005-42dd-8ebd-7fadc71b90de"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90587, 2148, 1778, 47, 68, "Input",ExpressionUUID->"eef44b0a-8a83-40c4-8269-690643695998"],
Cell[92368, 2197, 13750, 242, 240, "Output",ExpressionUUID->"63cada76-b374-4a89-ada1-04a7dc51d841"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[106167, 2445, 232, 4, 54, "Subsection",ExpressionUUID->"7a49978a-3d3d-4225-96de-114287bb5943"],
Cell[106402, 2451, 486, 11, 34, "Text",ExpressionUUID->"b83b0e47-97af-4f56-a45b-f03faf9e673d"],
Cell[106891, 2464, 2159, 65, 114, "Input",ExpressionUUID->"0bc10222-1373-4856-9601-56846fc03585"],
Cell[CellGroupData[{
Cell[109075, 2533, 1045, 22, 52, "Input",ExpressionUUID->"5e6275ab-75c9-4afc-9e8b-52f3405e593c"],
Cell[110123, 2557, 7199, 136, 243, "Output",ExpressionUUID->"4e69b8e2-f9ef-44a2-bc8a-822877e0e6cd"],
Cell[117325, 2695, 8635, 160, 240, "Output",ExpressionUUID->"3a08a5fa-01e9-4305-926d-02b8845754c8"]
}, Open  ]],
Cell[125975, 2858, 241, 5, 35, "Text",ExpressionUUID->"d9e6742f-5e0f-4993-b8f8-27439518886c"],
Cell[CellGroupData[{
Cell[126241, 2867, 5370, 106, 155, "Input",ExpressionUUID->"5ef0cc91-be83-47f1-975c-6cb26a43c460"],
Cell[131614, 2975, 140398, 2446, 131, "Output",ExpressionUUID->"a46f35c6-dad5-43af-9636-7ea56b81952d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[272049, 5426, 786, 21, 30, "Input",ExpressionUUID->"dd7ae33f-e9d0-4bb3-900b-d0683c4d028e"],
Cell[272838, 5449, 555, 8, 34, "Output",ExpressionUUID->"82a4c878-3daf-4149-a672-f2b6633c829e"]
}, Open  ]],
Cell[273408, 5460, 3910, 96, 229, "Input",ExpressionUUID->"15d0eefc-7ebe-49d2-a49d-f3e8cd6558ea"],
Cell[277321, 5558, 267, 6, 35, "Text",ExpressionUUID->"783d665a-0840-4777-a721-b91e2a6da2cc"],
Cell[CellGroupData[{
Cell[277613, 5568, 3751, 99, 251, "Input",ExpressionUUID->"0500ee21-0a92-4484-867c-7ae0832d8963"],
Cell[281367, 5669, 22285, 390, 125, "Output",ExpressionUUID->"42229818-cde1-4309-838a-05233c679d9e"]
}, Open  ]],
Cell[303667, 6062, 2243, 57, 103, "Input",ExpressionUUID->"8c1e1199-2691-4b09-974b-ae218608ab7c"],
Cell[305913, 6121, 6710, 154, 372, "Input",ExpressionUUID->"e0c87bbd-d94d-4cb5-bf52-2cb854f7be42"],
Cell[312626, 6277, 229, 4, 30, "Input",ExpressionUUID->"cc136b5d-bab0-4adb-b918-8e56d693af5b"],
Cell[312858, 6283, 556, 14, 30, "Input",ExpressionUUID->"792b4dc5-692f-425e-9420-4182cad8ed91"],
Cell[CellGroupData[{
Cell[313439, 6301, 5673, 140, 313, "Input",ExpressionUUID->"89f664c0-664b-4f49-b1b9-1829596eb0ed"],
Cell[319115, 6443, 10723, 196, 89, "Output",ExpressionUUID->"591783a8-9fe7-4d08-a579-ef64dda15785"],
Cell[329841, 6641, 10501, 193, 161, "Output",ExpressionUUID->"6655cb65-2d4e-4b33-9ad2-dba646c27c93"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/supplemental.tex <==
\documentclass[prl,aps,amsmath,twocolumn,unsortedaddress,altaffilletter,superscriptaddress]{revtex4}
\usepackage{natbib}
\usepackage{graphicx}
\usepackage{multirow}
\usepackage{verbatim}
\usepackage{physics}

\usepackage{cancel}
\usepackage[normalem]{ulem}
\usepackage{mathtools}
\usepackage{amsfonts}
\newcommand{\field}[1]{\mathbb{#1}}

\usepackage{MnSymbol}

\usepackage{color}

\usepackage{rotating}
\newcommand{\rotxc}[1]{\begin{sideways}#1\end{sideways}}
\newcommand{\invert}[1]{\rotxc{\rotxc{#1}}}

\usepackage{amsmath}
\newcommand{\invertcal}[1]{\invert{\begin{math}\mathcal{#1}\end{math}}}
\newcommand{\vect}[1]{\boldsymbol{#1}}

\usepackage{wrapfig}
\usepackage{caption}
\captionsetup{
  justification=raggedright,
  font=small}

\usepackage[plainpages=false]{hyperref}

\begin{document}

\title{Pinning of Diffusional Instabilities by Non-Uniform Curvature: Supplemental Material}
\date{\today}

\author{John R. Frank}
\email{jrf@mit.edu}
\affiliation{Dept. of Physics, Massachusetts Institute of Technology, Cambridge, MA 02138, USA}

\author{Jemal Guven}
\affiliation{Instituto de Ciencias Nucleares, Universidad Nacional Aut\'{o}noma de M\'{e}xico,
Apdo. Postal 70-543, 04510 M\'{e}xico, DF, MEXICO}

\author{Mehran Kardar}
\affiliation{Dept. of Physics, Massachusetts Institute of Technology, Cambridge, MA 02138, USA}

\author{Henry Shackleton}
\email{hshackle@mit.edu}
\affiliation{Dept. of Physics, Massachusetts Institute of Technology, Cambridge, MA 02138, USA}

\pacs{89.75.Kd, 05.40.Jc, 02.40.-k}

\maketitle
 
\section{Conformal Mapping of a Deformed Cylinder}
By constructing a conformal mapping from a deformed surface to one of constant curvature, analysis of the Laplacian eigenfunctions on the former surface can be made tractable. Consider a cylinder with radius $R_0$. Using cylindrical polar coordinates, radially-symmetric deformations from this geometry can be described by a position-dependent radius, $R(z) = R_{0} \left( 1 + h(z) \right)$. The line element on this surface is given by
\begin{equation}
  \dd{s}^2 = \left( 1 + R_0^2 h_z^2 \right) \dd{z}^2 + R_0^2 \left( 1+h \right)^2 \dd{\varphi}^2\,.
  \label{eq:CylinderLineElement}
\end{equation}
Where $h_z$ denotes a derivative with respect to $z$. We map this to a conformally flat cylinder, whose line element is given by
\begin{equation}
  \dd{s}^2 = \Omega^2(v) \left( \dd{v}^2 + R_0^2 \dd{\varphi}^2 \right)\,.
  \label{eq:CylinderLineConformal}
\end{equation}
The equality between the two line elements implies the relationship
\begin{equation}
  v = \int_0^z \left( 1 + R_0^2 h_z^2 \right)^{\frac{1}{2}}\frac{\dd{z}}{1+h(z)} + C\,.
  \label{eq:CylinderCoordinateRelation}
\end{equation}
The condition $v \sim z$ at $z=0$ implies that $C=0$. To first order in $h$ and its gradients,
\begin{equation}
  v \approx z - \int_0^z h(z) \dd{z}\,.
  \label{eq:CylinderCoordinateRelationApprox}
\end{equation}
The conformal factor is given by Eq.~\ref{eq:CylinderLineElement} and \ref{eq:CylinderLineConformal} as
\begin{equation}
  \Omega^2 = \left( 1+h(v) \right)^2\,.
  \label{eq:CylinderConformalFactor}
\end{equation}
\section{Conformal Mapping of a Deformed Sphere}
We consider conformal mappings of a sphere with an aziumthally-symmetric deformation. Working in spherical coordinates, these surfaces can be described by an angular-dependent radius, $R(\theta) = R_{0} \left( 1 + h(\theta) \right)$. In these coordinates, the line element is given by
\begin{equation}
  \dd{s}^2 = \left( \left( 1+h(\theta) \right)^2 + h_\theta^2 \right) R_0^2 \dd{\theta}^2 + R_0^2\left( 1+h(\theta) \right)^2 \sin^2\theta \dd{\varphi}^2\,.
  \label{eq:SphereLineElement}
\end{equation}
We map this to a conformally-flat sphere,
\begin{equation}
  \dd{s}^2 = \Omega^2\left( \dd{\Theta}^2 + \sin^2 \Theta \dd{\varphi}^2 \right)\,.
  \label{eq:SphereConformalLine}
\end{equation}
With this, we obtain the constraints
\begin{equation}
\begin{aligned}
  \sin^2\theta \Theta'^2 &= \sin^2 \Theta \left( 1 + \frac{R'^2}{R^2} \right)\,,
  \\
  \sin^2 \Theta \Omega^2 &= \sin^2 \theta R^2
  \label{eq:SphereCoordinateODE}
  \end{aligned}
\end{equation}
These equation can be analyzed perturbatively, and to first order in $h$, $\Theta=\theta$. Using Eq.~\ref{eq:SphereCoordinateODE} to solve for $\Omega$, we find that eigenvalues and eigenfunctions satisfy
\begin{equation}
  \left[-\Delta^0 - 2k^2 R_0^2 h \right] \phi_k = k^2 R_0^2 \phi_k\,.
  \label{eq:SphereEigenfunction}
\end{equation}
The additional term on the LHS of Eq.~\ref{eq:SphereEigenfunction} breaks the polar symmetry in the eigenfunctions, effectively ``fixing'' the resulting polar orientation of the eigenfunctions (although azimuthal symmetry is preserved).

\section{Conformal Mapping of Deformed Planar Drum}
The technique of using conformal mapping to understand how deformations modify the Laplacian can be applied to a variety of surfaces.  To elaborate on the procedure that we used for deformed spheres and cylinders, we show the steps of the calculation for a circularly symmetric deformation on a planar drum. Consider a height function, $h(r)$. The line element on this surface is given by
\begin{equation}
  \dd{s}^2 = \left(1 + h_r^2\right) \dd{r}^2 + r^2 \dd{\varphi}^2 \text{,}
\end{equation}
We assume a reparameterization of the surface geometry $(v, \varphi) \rightarrow (u, \varphi)$ so that the line element assumes the manifestly conformally flat form
\begin{equation}
  \dd{s}^2 = \Omega^2(u) \left(\dd{u}^2 + u^2 \dd{\varphi}^2 \right)\,.
\end{equation}
Setting these two line elements equal to each other, we obtain the two relations
\begin{equation}
  \begin{aligned}
    \left(1+h_r^2\right) \dd{r}^2 &= \Omega^2(u) \dd{u}^2\,,
    \\
    r^2 &=  u^2 \Omega^2\,.
    \label{planardrumrelations}
  \end{aligned}
\end{equation}
Rearranging, one obtains a relationship between $u$ and $r$,
\begin{equation}
  u = Cr \exp \int_0^r \left[\left(1+h_r^2\right)^\frac{1}{2} -1 \right] \frac{\dd{r}}{r} \text{.}
\end{equation}

Provided our bump possesses a tangent plane at $r=0$, the relationship $r \sim u$ at $r=0$ sets the constant of integration to $C=1$, which gives an exact relationship that can be expanded in powers of $h_r$. To $\order{h_r^2}$,
\begin{equation}
  r = u \left(1 - \frac{1}{2} \int_0^u \frac{\dd{u}}{u} h_u^2 \right)
  \label{quadraticapproximation} \text{,}
\end{equation}
where we have inverted the equation to obtain $r(u)$. As $u \rightarrow \infty$, this relationship becomes linear,
\begin{equation*}
  r = u\left(1 - \frac{\Gamma}{2} \right) \text{,}
\end{equation*}
where $\Gamma \equiv \int_0^\infty \dd{u}h_u^2/u$. 

From Eq.~\ref{planardrumrelations}, we also obtain $\Omega$, and hence the relationship between the Laplacian defined on the curved coordinates, $\Delta^G$, and conformally flat coordinates, $\Delta^0$,
\begin{equation}
  \Delta^G \phi(v, \varphi) = k^2 \phi(v, \varphi) \rightarrow \Delta^0 \phi(u, \varphi) = \frac{r(u)k^2}{u^2} \phi(u, \varphi)\,.
\end{equation}

Using Eq.~\ref{quadraticapproximation} and the definition of $\Gamma$, we can express this in a more telling form,
\begin{equation}
  \left[-\Delta^0 + V(u) \right] \phi = k^2(1-\Gamma) \phi \text{,}
\end{equation}
where
\begin{equation}
  V(u) = -k^2 \int_u^\infty \frac{\dd{u}}{u} h_u^2\,.
  \label{planarpotential}
\end{equation}

Similar to the cases of the deformed sphere and cylinder, we can express the effect of a deformation as the addition of an eigenvalue-dependent potential. As an example, if one considers a planar drum with a circularly symmetric Gaussian bump, Eq.~\ref{planarpotential} shows that this leads to a Gaussian potential in conformal coordinates.

\section{Using the Mathematica file}
The RD spectrum for the rippled cylinder can be explored analytically in Mathematica.  The Mathematica notebook also generates the enclosed animation of the cosine or sine mode being selected as the  wavelength is tuned through the edge of the BZ.  To regenerate the animation, simply execute each block of the notebook from the beginning.

\section{Using the COMSOL files}
To help others repeat our results, we have included several .mph files that you can run in COMSOL Multiphysics. Tuning the meshing and other simulation parameters can affect convergence and interpretation; in particular, mesh irregularities at the ends of the cylinder models can act like defects and pin patterns. We cope with this by using smooth periodic boundary conditions and a rectangular mesh.

To reproduce the rippled cylinder results, you can:
\begin{enumerate}
	\item Open \texttt{periodic-cylinder-length-sweep.mph}
	\item Click the green equals sign to launch the solver, see Fig.~\ref{fig:click-solve}.
	\item The solver should finish after ten to twenty minutes of processing.  You can watch progress in the log window or convergence plots.  If it fails, try simply relaunching it, because some versions of COMSOL do not successfully initialize all of the needed components on the first run.
	\item Click \texttt{3D Plot Group 5} to see solutions.  It will default to showing the longest cylinder at the end of the sweep, see Fig.~\ref{fig:click-solution}.
	\item Select the length value, scroll up to a shorter cylinder, like 25, and click \texttt{Plot}, see Fig.~\ref{fig:click-shorter}.
	\item The full sequence of length sweep solutions has exported as an animation, see \texttt{rippled-cylinder-ridge-trough-switch.mov}.
\end{enumerate}

\begin{widetext}
\begin{figure}[h]
  \includegraphics[width=1\textwidth]{periodic-cylinder-length-sweep--COMSOL-screenshot-1.png}
  \caption{Run the solver with a dynamic sweep of cylinder lengths \label{fig:click-solve}}
\end{figure}
\begin{figure}[h]
  \includegraphics[width=1\textwidth]{periodic-cylinder-length-sweep--COMSOL-screenshot-2.png}
    \caption{View a longer cylinder's solution with higher concentration on saddles, i.e. negative Gaussian curvature \label{fig:click-solution}}
\end{figure}
\begin{figure}[h]
  \includegraphics[width=1\textwidth]{periodic-cylinder-length-sweep--COMSOL-screenshot-3.png}
  \caption{View a shorter cylinder's solution with higher concentration on ridges, i.e. positive Gaussian curvature \label{fig:click-shorter}}
\end{figure}
\end{widetext}

\end{document}

